Conserved quantities and integrability for massless spinning particles in general relativity

In general relativity, the dynamics of spinning particles is governed by the Mathisson-Papapetrou-Dixon equations, which are most commonly applied to massive bodies, but the framework also works in the massless case. Such massless versions naturally arise, for example, in the description of energy centroids of high-frequency wave packets. In this work, we consider massless spinning particles in spacetimes with hidden symmetries and we derive the generalized conservation laws associated with conformal Killing-Yano tensors. We then show that the spin Hall equations, a particular case of the Mathisson-Papapetrou-Dixon equations restricted to massless particles with longitudinal angular momentum, are completely integrable in a large class of type D spacetimes. Additionally, we also show that for massive spinning particles, the generalized Carter constant associated with Killing-Yano tensors is conserved independently of the choice of spin supplementary condition.

==> Conservation_D_SpinHall_eqs_Stable.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    448604,      11983]
NotebookOptionsPosition[    425543,      11608]
NotebookOutlinePosition[    425976,      11625]
CellTagsIndexPosition[    425933,      11622]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Checking conservation of ",
 Cell[BoxData[
  FormBox["D", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1c1c4cfe-f2a5-4ce5-8ebd-0166fdf87dbe"]
}], "Section",
 CellChangeTimes->{{3.851244331853598*^9, 3.851244349233556*^9}, {
  3.852351102225185*^9, 3.852351106951089*^9}, {3.97373879008171*^9, 
  3.9737388528490963`*^9}},ExpressionUUID->"ab0af14d-5874-488c-a113-\
5a40ecaa2aef"],

Cell[CellGroupData[{

Cell["\<\
Running this notebook takes  O(10) seconds on a laptop. This time is shown at \
the bottom in \[CapitalDelta]Time.\
\>", "Item",
 CellChangeTimes->{{3.9738344044105577`*^9, 3.9738344557206907`*^9}, {
  3.973834664640502*^9, 3.973834677990184*^9}, {3.973935173711137*^9, 
  3.973935181550641*^9}},ExpressionUUID->"597158fb-f4e1-42b0-bc59-\
a5b415cca847"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Time", "=", 
  RowBox[{"AbsoluteTime", "[", "]"}]}]], "Input",
 CellChangeTimes->{{3.973833323476514*^9, 3.97383335494543*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"799a349e-874d-42ec-b623-62d0c7849c68"],

Cell[BoxData["3.973938792274246`16.351796162859205*^9"], "Output",
 CellChangeTimes->{3.973833365994522*^9, 3.973833397113203*^9, 
  3.973833746075404*^9, 3.973834365024846*^9, 3.973834640146575*^9, 
  3.973834674894483*^9, 3.9739351564414454`*^9, 3.9739351922933187`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"fd3abab8-0e9a-42dc-bc8d-eb9746b63805"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Set up", "Subsection",
 CellChangeTimes->{{3.973762093353073*^9, 
  3.97376209403428*^9}},ExpressionUUID->"aedb6434-4ecc-4834-9f41-\
119414bbe81d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "xAct`xTensor`"}]], "Input",
 CellChangeTimes->{
  3.9112903067709827`*^9, {3.967275794944439*^9, 3.967275800062872*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"9a50ee6f-b68d-43bf-b537-a228ca5b1f38"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967275800484851*^9, 3.967275882495935*^9, 
  3.9675333315746813`*^9, 3.967608667741485*^9, 3.967626780317979*^9, 
  3.967626904037138*^9, 3.967628002427967*^9, 3.968316533895652*^9, 
  3.968401084434311*^9, 3.973328066760377*^9, 3.973335170673213*^9, 
  3.973738866290094*^9, 3.9737394706542807`*^9, 3.973754814145329*^9, 
  3.9737548750270977`*^9, 3.973761139751004*^9, 3.9737614148982067`*^9, 
  3.973762260906639*^9, 3.973766529822822*^9, 3.973766635909563*^9, 
  3.973832471530808*^9, 3.9738333662187357`*^9, 3.9738333972926083`*^9, 
  3.973833746282929*^9, 3.973834365213564*^9, 3.973834640330868*^9, 
  3.973834675074616*^9, 3.9739351567753077`*^9, 3.973935192463786*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5491a00f-dbbf-4999-822e-99349c52c930"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.967275800484851*^9, 3.967275882495935*^9, 
  3.9675333315746813`*^9, 3.967608667741485*^9, 3.967626780317979*^9, 
  3.967626904037138*^9, 3.967628002427967*^9, 3.968316533895652*^9, 
  3.968401084434311*^9, 3.973328066760377*^9, 3.973335170673213*^9, 
  3.973738866290094*^9, 3.9737394706542807`*^9, 3.973754814145329*^9, 
  3.9737548750270977`*^9, 3.973761139751004*^9, 3.9737614148982067`*^9, 
  3.973762260906639*^9, 3.973766529822822*^9, 3.973766635909563*^9, 
  3.973832471530808*^9, 3.9738333662187357`*^9, 3.9738333972926083`*^9, 
  3.973833746282929*^9, 3.973834365213564*^9, 3.973834640330868*^9, 
  3.973834675074616*^9, 3.9739351567753077`*^9, 3.973935192465949*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"04baa609-e4a5-4299-8d92-cd660d967fc0"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.967275800484851*^9, 3.967275882495935*^9, 
  3.9675333315746813`*^9, 3.967608667741485*^9, 3.967626780317979*^9, 
  3.967626904037138*^9, 3.967628002427967*^9, 3.968316533895652*^9, 
  3.968401084434311*^9, 3.973328066760377*^9, 3.973335170673213*^9, 
  3.973738866290094*^9, 3.9737394706542807`*^9, 3.973754814145329*^9, 
  3.9737548750270977`*^9, 3.973761139751004*^9, 3.9737614148982067`*^9, 
  3.973762260906639*^9, 3.973766529822822*^9, 3.973766635909563*^9, 
  3.973832471530808*^9, 3.9738333662187357`*^9, 3.9738333972926083`*^9, 
  3.973833746282929*^9, 3.973834365213564*^9, 3.973834640330868*^9, 
  3.973834675074616*^9, 3.9739351567753077`*^9, 3.973935192468452*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e56ccbc6-8568-48d8-8972-df251662c8ef"],

Cell[BoxData["\<\"Connecting to external linux executable...\"\>"], "Print",
 CellChangeTimes->{3.967275800484851*^9, 3.967275882495935*^9, 
  3.9675333315746813`*^9, 3.967608667741485*^9, 3.967626780317979*^9, 
  3.967626904037138*^9, 3.967628002427967*^9, 3.968316533895652*^9, 
  3.968401084434311*^9, 3.973328066760377*^9, 3.973335170673213*^9, 
  3.973738866290094*^9, 3.9737394706542807`*^9, 3.973754814145329*^9, 
  3.9737548750270977`*^9, 3.973761139751004*^9, 3.9737614148982067`*^9, 
  3.973762260906639*^9, 3.973766529822822*^9, 3.973766635909563*^9, 
  3.973832471530808*^9, 3.9738333662187357`*^9, 3.9738333972926083`*^9, 
  3.973833746282929*^9, 3.973834365213564*^9, 3.973834640330868*^9, 
  3.973834675074616*^9, 3.9739351567753077`*^9, 3.973935192536359*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"91c5f917-a136-4c7f-a713-f7ef1cf039f0"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{3.967275800484851*^9, 3.967275882495935*^9, 
  3.9675333315746813`*^9, 3.967608667741485*^9, 3.967626780317979*^9, 
  3.967626904037138*^9, 3.967628002427967*^9, 3.968316533895652*^9, 
  3.968401084434311*^9, 3.973328066760377*^9, 3.973335170673213*^9, 
  3.973738866290094*^9, 3.9737394706542807`*^9, 3.973754814145329*^9, 
  3.9737548750270977`*^9, 3.973761139751004*^9, 3.9737614148982067`*^9, 
  3.973762260906639*^9, 3.973766529822822*^9, 3.973766635909563*^9, 
  3.973832471530808*^9, 3.9738333662187357`*^9, 3.9738333972926083`*^9, 
  3.973833746282929*^9, 3.973834365213564*^9, 3.973834640330868*^9, 
  3.973834675074616*^9, 3.9739351567753077`*^9, 3.973935192594619*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"01b6abe6-97da-414b-a8d2-64340d382b24"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967275800484851*^9, 3.967275882495935*^9, 
  3.9675333315746813`*^9, 3.967608667741485*^9, 3.967626780317979*^9, 
  3.967626904037138*^9, 3.967628002427967*^9, 3.968316533895652*^9, 
  3.968401084434311*^9, 3.973328066760377*^9, 3.973335170673213*^9, 
  3.973738866290094*^9, 3.9737394706542807`*^9, 3.973754814145329*^9, 
  3.9737548750270977`*^9, 3.973761139751004*^9, 3.9737614148982067`*^9, 
  3.973762260906639*^9, 3.973766529822822*^9, 3.973766635909563*^9, 
  3.973832471530808*^9, 3.9738333662187357`*^9, 3.9738333972926083`*^9, 
  3.973833746282929*^9, 3.973834365213564*^9, 3.973834640330868*^9, 
  3.973834675074616*^9, 3.9739351567753077`*^9, 3.9739351925971203`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7a0626e4-d950-4db3-aed8-a5707e2eac2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.1\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2022", ",", "2", ",", "27"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.2.1", ", ", {2022, 2, 27}],
  Editable->False]], "Print",
 CellChangeTimes->{3.967275800484851*^9, 3.967275882495935*^9, 
  3.9675333315746813`*^9, 3.967608667741485*^9, 3.967626780317979*^9, 
  3.967626904037138*^9, 3.967628002427967*^9, 3.968316533895652*^9, 
  3.968401084434311*^9, 3.973328066760377*^9, 3.973335170673213*^9, 
  3.973738866290094*^9, 3.9737394706542807`*^9, 3.973754814145329*^9, 
  3.9737548750270977`*^9, 3.973761139751004*^9, 3.9737614148982067`*^9, 
  3.973762260906639*^9, 3.973766529822822*^9, 3.973766635909563*^9, 
  3.973832471530808*^9, 3.9738333662187357`*^9, 3.9738333972926083`*^9, 
  3.973833746282929*^9, 3.973834365213564*^9, 3.973834640330868*^9, 
  3.973834675074616*^9, 3.9739351567753077`*^9, 3.973935192599341*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"746f106a-3ee1-45c7-a9ad-ade1ca081fb1"],

Cell[BoxData["\<\"CopyRight (C) 2002-2022, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.967275800484851*^9, 3.967275882495935*^9, 
  3.9675333315746813`*^9, 3.967608667741485*^9, 3.967626780317979*^9, 
  3.967626904037138*^9, 3.967628002427967*^9, 3.968316533895652*^9, 
  3.968401084434311*^9, 3.973328066760377*^9, 3.973335170673213*^9, 
  3.973738866290094*^9, 3.9737394706542807`*^9, 3.973754814145329*^9, 
  3.9737548750270977`*^9, 3.973761139751004*^9, 3.9737614148982067`*^9, 
  3.973762260906639*^9, 3.973766529822822*^9, 3.973766635909563*^9, 
  3.973832471530808*^9, 3.9738333662187357`*^9, 3.9738333972926083`*^9, 
  3.973833746282929*^9, 3.973834365213564*^9, 3.973834640330868*^9, 
  3.973834675074616*^9, 3.9739351567753077`*^9, 3.973935192601281*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"30b0fdd7-c7b3-4b83-b590-8b487d9adf17"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967275800484851*^9, 3.967275882495935*^9, 
  3.9675333315746813`*^9, 3.967608667741485*^9, 3.967626780317979*^9, 
  3.967626904037138*^9, 3.967628002427967*^9, 3.968316533895652*^9, 
  3.968401084434311*^9, 3.973328066760377*^9, 3.973335170673213*^9, 
  3.973738866290094*^9, 3.9737394706542807`*^9, 3.973754814145329*^9, 
  3.9737548750270977`*^9, 3.973761139751004*^9, 3.9737614148982067`*^9, 
  3.973762260906639*^9, 3.973766529822822*^9, 3.973766635909563*^9, 
  3.973832471530808*^9, 3.9738333662187357`*^9, 3.9738333972926083`*^9, 
  3.973833746282929*^9, 3.973834365213564*^9, 3.973834640330868*^9, 
  3.973834675074616*^9, 3.9739351567753077`*^9, 3.973935192611302*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"3b9c48a3-209b-46be-ba77-3f101126d669"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.967275800484851*^9, 3.967275882495935*^9, 
  3.9675333315746813`*^9, 3.967608667741485*^9, 3.967626780317979*^9, 
  3.967626904037138*^9, 3.967628002427967*^9, 3.968316533895652*^9, 
  3.968401084434311*^9, 3.973328066760377*^9, 3.973335170673213*^9, 
  3.973738866290094*^9, 3.9737394706542807`*^9, 3.973754814145329*^9, 
  3.9737548750270977`*^9, 3.973761139751004*^9, 3.9737614148982067`*^9, 
  3.973762260906639*^9, 3.973766529822822*^9, 3.973766635909563*^9, 
  3.973832471530808*^9, 3.9738333662187357`*^9, 3.9738333972926083`*^9, 
  3.973833746282929*^9, 3.973834365213564*^9, 3.973834640330868*^9, 
  3.973834675074616*^9, 3.9739351567753077`*^9, 3.97393519261392*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"205902f6-cecd-4993-a5c5-0658c48ddc41"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967275800484851*^9, 3.967275882495935*^9, 
  3.9675333315746813`*^9, 3.967608667741485*^9, 3.967626780317979*^9, 
  3.967626904037138*^9, 3.967628002427967*^9, 3.968316533895652*^9, 
  3.968401084434311*^9, 3.973328066760377*^9, 3.973335170673213*^9, 
  3.973738866290094*^9, 3.9737394706542807`*^9, 3.973754814145329*^9, 
  3.9737548750270977`*^9, 3.973761139751004*^9, 3.9737614148982067`*^9, 
  3.973762260906639*^9, 3.973766529822822*^9, 3.973766635909563*^9, 
  3.973832471530808*^9, 3.9738333662187357`*^9, 3.9738333972926083`*^9, 
  3.973833746282929*^9, 3.973834365213564*^9, 3.973834640330868*^9, 
  3.973834675074616*^9, 3.9739351567753077`*^9, 3.973935192616393*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c7bb17ec-3625-4261-a934-527313d1c39a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "xAct`Invar`"}]], "Input",
 CellChangeTimes->{{3.967275830143187*^9, 3.967275846862157*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"3b95e0b8-d1db-48cc-abb3-98f969301404"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.973935192785266*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"a1b4e11a-052d-4c4a-b0aa-e563d540b45a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`Invar`  version \"\>", 
   "\[InvisibleSpace]", "\<\"2.0.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "7", ",", "1"}], "}"}]}],
  SequenceForm["Package xAct`Invar`  version ", "2.0.5", ", ", {2013, 7, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.973935192787734*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"1c5223bc-00dd-4ed8-bfc7-f0ddc96ad276"],

Cell[BoxData["\<\"CopyRight (C) 2006-2020, J. M. Martin-Garcia, D. Yllanes \
and R. Portugal, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.973935192790386*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"acc4db15-2d8f-4ca7-9b85-8a8236ef531e"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.9739351928098803`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"e38852da-0f46-4f6c-bf94-4a0ed57beece"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.973935192812336*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"9643ddcc-44f7-4ce8-9911-4439fd7a9f16"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.9739351928154917`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"29e51db5-9987-4cd9-8b24-a78b163d8126"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "sigma", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`sigma, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.973935192817891*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"e000bcb1-a1d6-4cda-ad7b-b7e2f7c23a78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dim", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`dim, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.973935192820249*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"615246bb-9f61-45c9-b5aa-85e6e9f63dc2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "AllowUpperDerivatives", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "ContractMetric",
    "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`AllowUpperDerivatives, " of ", 
   xAct`xTensor`ContractMetric, " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.9739351928227253`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"72b5310b-e9e0-4ca4-bb85-073b20418245"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$PrePrint", 
   "\[InvisibleSpace]", "\<\" assigned value \"\>", "\[InvisibleSpace]", 
   "ScreenDollarIndices"}],
  SequenceForm[
  "** Variable ", $PrePrint, " assigned value ", 
   xAct`xTensor`ScreenDollarIndices],
  Editable->False]], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.973935192824614*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"7d358a04-9ca7-4d89-acfd-54408f6e01d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>", "\[InvisibleSpace]", "\<\" to \"\>",
    "\[InvisibleSpace]", "\<\"Postfix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Prefix", 
   " to ", "Postfix"],
  Editable->False]], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.973935192826728*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"ac758b81-7c7d-4217-9ca1-a1706c8aff33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "True",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", True, " to ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.9739351928301888`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"e4b44218-b0ba-4669-8c25-5a7e146dea87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", 
   "$CommuteCovDsOnScalars", "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "True", "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CommuteCovDsOnScalars, " changed from ", True,
    " to ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.967275847347619*^9, 3.967275882911828*^9, 
  3.9675333322067842`*^9, 3.967608668215568*^9, 3.967626780717857*^9, 
  3.967626904479207*^9, 3.967628002887621*^9, 3.9683165343389482`*^9, 
  3.968401084903226*^9, 3.973328067175226*^9, 3.973335171274671*^9, 
  3.973738866836089*^9, 3.973739473698847*^9, 3.9737548146028843`*^9, 
  3.9737548754541397`*^9, 3.973761142573844*^9, 3.97376141774797*^9, 
  3.9737622613698997`*^9, 3.973766532784689*^9, 3.9737666363256893`*^9, 
  3.973832472142766*^9, 3.973833366529119*^9, 3.973833397663896*^9, 
  3.9738337466763687`*^9, 3.9738343655589457`*^9, 3.973834640660758*^9, 
  3.973834675406804*^9, 3.973935157135621*^9, 3.973935192833033*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"36e4ab4a-6f95-4d8c-8143-5307e8c1c530"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "xAct`xTras`"}]], "Input",
 CellChangeTimes->{{3.911290123868209*^9, 3.911290136554167*^9}, {
  3.9112901686317463`*^9, 3.911290171582349*^9}, {3.911290252970147*^9, 
  3.911290261079401*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"722f2a41-2ee9-4579-938a-e9ef029c8e4d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzVtIk2Ecx/GJuUbJjBAaDXKJU14KYyGCdNGest0II8y9ZoqKZhMxw6QY
UykElxMPM6hsngaiDAtXIpqilpaUs8OwOQc6EaQD2kPSnMYuWr//xZfP5fdk
ya3ssiiJRHIRXbo/OqJJ4mwgxjhOVoUOyTPgUPT+vAhzWmaMuXBnNqWhCIa9
EZ8L3u0M6Kdg6IZOuQTvWaSqf3Bj6KVwTc1ZtzB78M0pzjLqj20tQK/zecci
lH/Pna/J5KyiLFDvgDuxB1IWoCnYow/Cn2algSyJeeJWiJwFjec85EZga5n0
bQ4HyF9nK1qPQ7/uqkUFL0c+PNXCxDmz9oeFs+oEZ9OzFs7S7zxqJx9fEE8I
rZw5iibHDPD1uExTB3slcbEOWLmoVX+Eiu0H5V4YFn7rrrRxNpesSPNA9Wp/
1i6ccZ0pDcPTxcU3yZyH1kRTO2fRBc3b3dDdaH87AJeqj34lM98VFgzC9duf
2vZs+HzuW0no4GzkfXlno52zlaTKI1Y4bShM1XfhrzlvJtd3ffsGmBw3ESFV
4po8D5rSmIa0VrnspJDf/yIfNkX5p0l3vGyzFtpWvdl1UHr9lUh6ZHkNpM0f
/kIanaV/yNFvk3vkWGhQOgz/1ioPk/8B+zUZzg==
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"99bfe744-774f-4296-9e09-5464dc0c4d52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPert`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.0.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2018", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xPert`  version ", "1.0.6", ", ", {2018, 2, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuUbJjBAaDnKJU14KYyGBdNCesp0EI8y95gcqmk3EFJVi
TKUQXC7UzaCyZTUQZWi4EtGStLSknH0MXXOgE0FKUR+S5hR20Lr/Bxe/w+tE
WW1ORYxEIrmILt0dGdakctYXZxwja8KH5FlwIHZ/RoS57ZPGPLgzld5SAiO+
qN8Nb3cH9e9g+IZOOQ/vWKSqf3B14LVQoOasR5g6+OEkZ1nNxzZnoc/1smsO
yn/nzTRkc1ZVEWx2wp34A+mz0BR6pg/BDbPSQJbFPfYoRM5CxnNecjW4+ZP0
rw0Fye0zVR1JMKC7ZlHBK9EvT7QwZdqsXbdwVpfsahts5+zsrYc28tEF8bjQ
wZmzZHzUAN+PyTRN8LkkId4Jq+e06q9QsXWv0gcjwh/d1U7OptMUmV6oXuq9
vAsn3afLI/BUaelNMveBNcVk4yy26P5WD/S0Oj72wfm6owtk9qfion64Uv+t
c8+Oz/cXi8ldnA1/ruxudXC2mFp9xAonDMUZ+qf4a86byZVd/74BpiW8jZIq
cVmeD02ZTENaa9wOUijsfVUI22ICE6QnUbbWCO1LvpwmKL3+RiS9svwW0h6I
/CCNrvK/5Miv8T1yNNwvHYJOm/Iw+R/5ARmK
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"7e1e894c-a0ca-4766-94aa-b16845ca4108"],

Cell[BoxData["\<\"CopyRight (C) 2005-2020, David Brizuela, Jose M. \
Martin-Garcia and Guillermo A. Mena Marugan, under the General Public \
License.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuobJjAgaDXKJU14SYyGBdNCesh0UjDD3mikqfjQRUyyK
MZVCcLnwYwaVLauBOIaFKxEtUVNLyqk1dM2BTQSpRHtImlPYQev+H1z8Dq9j
ZXW5lTESieQcOn93aFCTyllfvHGErA0nyLNhf+zejAjz2iaM+XB7Kr25BEZ8
Ub8b3u4O6sdg+JpOuQjvWKSqf3Ct/41wVc1ZjzC1b/I4Z9lNhzdnoc/1qmsO
yn/mz9zM4ay6MtjkgNuJcemz0BR6pg/BDbPSQJbFP/YoRM5CxtNeci24+Y30
rw8Eyd8nq9uPwIDuikUFL0U/P9HClGmz9peFs/pkV+vLNs5O3XrYST46Kx4V
2jlzlIwOG+D7EZmmET6XJCU6YM2cVj0PFVv3qnwwIvzRXe7gbDpNkeWF6pXe
iztwwn2iPAIzSkuvk3kPrCmmTs5ii+5v9UBPi/1DH1ysP7hE5nwsLnLC1RsL
Hbs2fL68WE7u4mzwU1V3i52z5dSaA1Y4bijO1D/FX3PGTK7u+PcMMC3pXZRU
id/lBdCUxTSktdZtJ4XC3teFsDUmME56DsnWG6BtxZfbCKUVb0XSKytoJm2B
yFfS6Cr/Sw79GN0lh8NO6QC84FTuJ/8D9vIZSw==
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"4ec6c077-0a09-4764-b989-a498d2bc8c7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "MetricOn", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "None",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "All"}],
  SequenceForm[
  "** Option ", xAct`xTensor`MetricOn, " of ", xAct`xTensor`MakeRule, 
   " changed from ", None, " to ", All],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuUbJjAgcCrrEKS+JMpFAOmhP2U6CEeZeM0VFs4mYolGM
pRSCy4kfM6hsWQ1EGRYuRfxCLTUpp9XQNQc2EaQPtIfEOYUdtO7/wcXv8Dpd
VptbESGRSC6iSw9GhtXJnPVFGcbImuAxeTYciDxcEGFe24whH+7OpjaVwJAn
7HXCu91+3RQM3tTGr8D7ZqnyH9wcGBKuqzjrEWaPvj/DWXZj7PYi9DjedC1B
+c/8hds5nFVV+BvtcDf6SOoiNAZe6ALwtyleT5ZFPXUpRM4ChnNuctO//Y30
bg36yT+ZVe1x0Ke9ZlbCK+FPzzQwac6k+WXmrC7R0fK6jbOzdx53kk8uiAlC
O2f2kslRPXw3JlM3wJeSmGg7rF7SqJahYudhpQeGhL/aqx2czaUostxQtd57
eR/OODPKQzCttPQWmffIkmTs5CyyqHWnB7qabfN9cKXu5CqZ86G4qB9u1H/u
OLDi8+XVWmIXZ8MfK7ubbZytJVefsMBpfXG67jn+6vMmcmPfe6iHKTETYVIp
fpcXQGMWU5OWGqeNFAp73xbClgjfNOk6Jdu6B63rntwGKL0xLpJuWUETafWF
vpIGR/keOfJj8oAcDfZLB+FQbMJx8j/2Uxkm
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"6d8f332c-cd9c-4a7b-a1ef-ed68c522e807"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "ContractMetrics", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`ContractMetrics, " of ", xAct`xTensor`MakeRule, 
   " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuUbJlBAaCbrEKS+FMZFAOmhP2U6KEeZeNUVlZhMxw6QY
SykElws/ZlDZshqIMlRciWiKWn5RTqthaw50IkgfaA9Jcwo7aN3/g4vf4XXc
cDO3IkoikZxHF+4PD6lTOeuJMY6SNaFD8mzYF70/L8K8liljPtyZTm8shWFv
xOeCdzoDugkYuq5NXIb3LFLlP7jR90a4quKsS5g++P4EZ9kNR7cWoNc50LEI
5T/y5+tyOKuqCDQ44E7sgfQFaAq+0AXhL3OinjTEPHUrRM6CxjMeciOw9Y30
bQ4GyN+ZVa3HoF9bYFHCy5GPzzQwZcas+WnhrDbZ2dzfwtnp24/bySfnxCSh
lTNH6fiIHr4blanr4UtJXKwDVi9qVEtQsf2g0gvDwh/tlTbOZtIUWR6oWu2+
uAunXKfKw/BkWdkNMu+RNcXUzll08cPtLuhuss/2wOXaI1/JnLmS4l64futT
254Nn8+vVpI7OBv6UNnZZOdsJbU63gon9SUZuuf4q8+ayfVd374epsWNRUil
uCYvhKYspiatNS47KRR1vy6CzVH+SdKdINu8C22r3tx6KL32ViQ9ssJG0uYP
fyGNzvK/5PD38T1yJNQrHYSGS0mHyf/1ThkM
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"35b074f3-7af0-43d6-a803-4e6faf3482ea"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuUbJjBAaCTrFKS+FsZBAOmhP2U6CEepeM0VFs4nowqQY
SykElws/plDpshqIMkyciWiKWlpSzsphaw50IkgfaA9Jc0o7aN3/g4vf4ZVc
diOnIkoikVxAF++NjqhTOeuLMYyTxtAheRYciN6fF2Fey4whH+7MpjeWwLA3
4nPB210B3RQMXdcmLMO7FqnyH9wYeClcVXHWI8wefHOCs6yGY1sL0Osc7FiE
8u/583XZnFVVBBoccCf2QPoCNAWf6oLwpzlBT5bFPHYrRM6ChrMeciOw9ZX0
bQ4FyF+nq1qPQ7/2ikUJL0c+dGtgypxZ88PCWW2Ss/lFC2dnbj1sJx+dFxOF
Vs4cJZNjevh6XKauh88kcbEOWL2oUX2Eiu37lV4YFn5rc9s4m0tTZHqgarX3
0i6ccZ0qD8OTpaU1ZF6nNcXUzll00YPtHuhusr/tg8u1R7+Q2e+Ki/rh+s1P
bXs2fD4/X0nq4GzkfWVXk52zldTqI1Y4rS/O0D3BX33OTK7v+vb1MC1uIkIq
xTV5ATRlMjVpNbrspFDYO1wIm6P806Q7XrZ5B9pWvTn1UHrtlUh6ZAWNpM0f
XiINzvI/5Oi3yT1yLNQvHYLGv4mHyf/6aRnF
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"5192b636-7246-46da-9b97-a37ea36d5c8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.6", ", ", {2021, 2, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV9Ik2EYh+GJuUbKDAkaCW6JUz4KYyKBdODesp0EI2z7zBQVzSZihkYx
llIILhf+mUFly2ogyrBwJaImamlJOrWGzTmwiSBWaC9Jcwo7aP2eg5vr8D5e
fiO/MkYikZxD5+8NDWrSOOuNM42QteFD8hzYH7s/I0JD66SpAO5MZTSVwogv
6nfD211B/TgMX9MlL8G7VqnqH1zvfytcUXPWLUwd/HCCs5zGo1tz0Od63TkP
5T8KZm7mcVZdGWx0wp2EAxlz0Bx6rg/BX5ZkI1ke98SjEDkLmc54yfXg1jLp
3xgIkr+zqtuOwYDuslUFL0Znn2ph6rRF+9PKWZ3S1fKqlbPTtx51kI/PiilC
G2fO0rFhI3w/ItM0wBeSxAQnrJnXqhegYvt+lQ9GhD+6S+2cTacrsr1Qvdpz
YRdOuk9VRODJsrLrpOGhLdXcwVls8YPtbuhpdnzshUt1Sd/IvE8lxX1wrX6x
fc+Oz5eXK8pOzgY/V3U1OzhbSas5bIMTxpJM/TP8NbkWcm3Xv2+E6YnvoqRK
/C4vhOZspiFttW4HKRT1vCmCLTGBCdJzRLZxB9pXffkNUHp1VCS9ssIm0h6I
fCVNroq/5NDm2B45HO6TDkBDkjKe/A/zThjF
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"e6c3daa2-2dca-4b94-b887-1d10bc1b10fb"],

Cell[BoxData["\<\"CopyRight (C) 2005-2021, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuUbJjBAaCm2JU14SYyKBdNCe0p0EI8y9ZoqKphMxQ6MY
SykEpxM/ZlDZ1BqIMixciahJWmpSTqthaw5sIkgfaA9Jcwo7aN7/g4vf4XWq
7GZuRZREIrmIcu6PjWqSORuMMU6QtaEj8iw4HL2/IMK89hljPtyZTW0qgWFv
xOeCd3oC+jcwVKlLXIH3LFLVf7gx/Eq4puasT5g9/O40Z1mNJ7YWodf5onsJ
yn/mL9zK5qy6ItDogDuxh1IXoSnYrw/C3+ZEA1kW89itEDkLGs95yI3A1jfS
tzkSIP9kVHckQL/uqkUFL0c+PtHCpDmz9peFszqls/V5O2dnbz/sIh9dEE8K
HZw5SqbGDfDthEzTAJ9K4mIdsGZJq16Giu2WKi8MC391Vzo5m0tRZHqgem3g
0i6ccZ0pD8O00tIbZN4Da5Kpi7PoorbtPuhuts8PwpW641/J7PfFRUNwvf5T
554Nn8/PVpXdnI1+qOpptnO2mlxzzAqnDcXp+l78NefN5Pqub98AU+JeR0iV
+F1eAE2ZTENaa112UigceFkIW6P806Q7XrZ5F9rWvLkNUHp9UiQ9soIm0uYP
fyGNzvJ/5NiPqT1yPDQkHYGTauVR8gD28xk8
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"81f6e102-b849-405f-84ad-f4685ba88cea"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzVtIk2Ecx/GJuobJjAgaCrrEKS9FspBAumhP2W6EEeZeM0XF00RM0SjG
VArB5cLDDCpbVgNRhoUrETVJ85CUs8PQNQc2EaQD6oPinMIuWr//xZfP5fdU
aV1ORYREIrmMrtwbGVancNYfbRgja4Mx8kw4GHk4L8Lc9ilDHtydSWsphiFP
2OuEd3r8uvcwWKlNWIJ3zVLlP7g++Fa4oeKsV5g5Mn2as8zmk5sL0ON43b0I
5b/z5m9lcVZd4W+2w93YqLQFaAw81wXgX1OCniyNfuJSiJwFDBfc5Lp/8wfp
3Rjyk9vnqjvioU973ayEV8Ofn2pg8qxJ88fMWX2So+1VO2fnbz/qIh9fEhOF
Ds7sxROjevhhTKZugi8kcbF2WLOoUX2Biq37VR4YEna01zo5m01VZLiharUv
ex9OOdPLQvBMSclNMvehJdnYxVlk4YOtXuhqtc31w6X648tk1seiwgG41vC1
88CKz7eXK0ndnA1/qupptXG2klJzzAIn9UVndc/wV180kWv73kM9TI17FyaV
4k95PjRmMDVpqXXaSKGg700BbIvwTZKuE7KNRmhd9eQ0QWn5uEi6ZfktpNUX
+k4aHGV75MiviQNyNDggHYJ72elHyf/6LRms
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"6d7bd59d-1a3a-4e3d-925e-b4027b62dc7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`SymManipulator`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.9.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "9", ",", "14"}], "}"}]}],
  SequenceForm[
  "Package xAct`SymManipulator`  version ", "0.9.5", ", ", {2021, 9, 14}],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuUbJjAwaCTnFKS+JspBAOmhP2U6EIepeM0XFaRMxw0IZ
SykElws/ZpDZtBqIMixciWhJWlpSztJhaw5sIkgfaA9Jcwo7aN3/g4vf4ZVU
eS2/OkoikVxAF2+Pj6lTOBuKMU6S9aFD8mw4Er0/L8LCjhljEdyZTWsth2Fv
xOeCTX0B3WsYuqJNWIG3LFLlP7gx8kK4rOJsQJg9+PYUZ9ktx7cWoNf5rGcR
yn8Uzd/I4ay2OtDigDuxB9IWoCn4SBeEv8wJerIy5oFbIXIWNJ71kBuBra+k
b3M0QP4+Xdt5Avq1lyxKmBf5+FADk+fMmp8WzhoSne1POzg703i/m+w9L54U
OjlzlE9N6OGbSZm6GT6WxMU6YN2iRvUJKrbv1HhhWPijLejibC5VkeWBqrXB
3F0448o0hGF6RcVVsvCeNdnUzVl06d3tAehus78bgisNR7+QOe/LSofh+vXP
XXs2fJaerCb2cDb2oaavzc7ZakrdESuc1pdl6PrxV58zk+u7vn09TI17FSGV
4jd5MTRlMTVprXfZSaFk8HkJbI/yT5PuY7LNm9C25s1vhtKqlyLpkRW3kjZ/
eJk0Og1/yfHvU3vkRGhYOgrjDZmHyf/z3Rjl
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"4ddb2f4a-fc65-4a3e-b749-94beb7011110"],

Cell[BoxData["\<\"CopyRight (C) 2011-2021, Thomas B\[ADoubleDot]ckdahl, under \
the General Public License.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzVtIk2Ecx/GJuUbJjAgaCrnEKS9JMpFQumhP2W6CEeZeM0VFs4mYoZGM
pRSCy4WHGaS2TAeiDAtXIlqSlifKeWjYmgOdCNIB7SFpTmEXrd//4svn8nu6
5E52WYREIrmELj8cGVYnctYfZRgjq4JH5JlwMPJgToQ5zZOGXLg7ldxQBEOe
sNcJa7v8uvcweEsbtwIfmKXKf3Bz8I1wQ8VZtzB1+OMZzjLrT27PQ4/jVfsC
lP/InbubxVlFmb/eDnejDyXPQ2PghS4Af5ni9GRJVKdLIXIWMJx3k5v+7W+k
d2vIT/5Oq2iJhT7tdbMSXg1/fqaBCdMmzU8zZ9XxjqaXzZydu/e0jey4KJ4S
WjizF42P6uGHMZm6DvZIYqLtsHJBo1qEip1H5R4YEv5or7VyNp2kSHdD1Vrf
lT046UwtDcGU4uLbZM4TS4KxjbPIgsc73dDVaJvphyvVx7+SWbOFBQNwo2ap
dd+Kz3Lvanw7Z8OfyrsabZytJlYes8AJfeFZ3XP81RdM5Mae90APk2LehUml
uC7Pg8Z0piYtVU4bKeT3vc6HTRG+CdJ1QrZ1H1rXPNl1UHrzrUi6ZXkNpNUX
+kIaHKV/yZHv4/vkaHBAOgQzalOPkv8B9YoZHQ==
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"240b07f9-0340-4c4c-a320-e62c96a763d1"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGZuUbJjAgaCrnEKS9F8YYE4kF70nYSjDD3mikqmk3EFJNi
LKUQXC78mEFlU2sgyrBwJaIpamlJObWGzTnQiSB9oD0kzSnsoHX/Dy5+h9eJ
kurssiiZTJaJLt4fGhSTOeuNMY6QVaGDynTYH703I8Gc5kljLtyeSm0ogmFv
xOeCdzoC+nEYuqFLWIT3LHL1P7je/0a4puGsS5g68P4kZ+n1xzZnodf5qn0O
Kn/kztRmcVZRFqh3wO3Y/amz0BTs1gfhL3OCgSyJeepWSZwFjRkecj2wuUT6
NgYC5O+zFS3x0K+7alHDy5HPz7Qwadqs/WnhrCbR2fSymbNztx+3kU8uSMeF
Fs4cRWPDBvhuRCHWweeyuFgHrJzTauahautBuReGhT+6K62cTaeo0jxQs9Jz
aQdOus6UhuGp4uKbZM4ja5KpjbPogodbXdDdaP/QCxdrjnwjsz4WFvTBtVsL
rbs2fL68WE5s52zwU3lHo52z5eTKw1Y4YSg8re/EXzxvJtd2fHsGmBI3GiHV
0qoyD5rSmEhaq1x2UsjveZ0Pm6L8E6T7qGLjLrSteLProPz6W4n0KPIaSJs/
/JU0Okv/kkPfx3bJ4VCffADuyxQPkf8B8oEYtg==
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"ed1f468a-a3a8-4e4f-a7ec-fd4babeaa5af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTras`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.4.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "10", ",", "30"}], "}"}]}],
  SequenceForm["Package xAct`xTras`  version ", "1.4.2", ", ", {2014, 10, 30}],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuUbKjBAaCbnEKS+F8YYE0kF7ynYSjDD32lJUNJuIGRbJ
mIoxcLnwYwaVLauBKMPClYiWpKUl5exj2JoDmwhiivqQNKewg9b9P7j4HV5H
yq/nV8bJZLKz6Nzt4SExg7O+BNMoWRvZp8yFA/G70xIsaJswFcKtySxrKYz6
YwEPrO8O6d/CyFVd6hxstsnV/+DSwCvhsoazHmFy7/ujnOU2HVyfgX73i65Z
qPxdOH0zj7PqylCTC24l7cmagebwE30YrllSDWR5wkOvSuIsbDrlI5dC6z/J
wPJgiNw8Ud1+CAZ1l2xqeCH2+ZEWpk9ZtKs2zurS3K3P2zg7eet+J/ngjHRY
aOfMVTo2YoDvRhViI3wqS05ywZpZreYLVG3cqfLDqPBHd7GDs6lMVY4PahZ6
z2/DCc/xiig8VlZ2jSy4Z083d3IWX3x3owd6W5wf+uBc3YEfZN7HkuJ+uHjj
a8eOA59vz+bTujgb+lTV3eLkbD6jZr8djhtKsvWP8RdPW8jF7cCuAWYmv4mR
aumX0gjNOUwk7bUeJykU9b4sgq1xwXHSm6JYboCOBX9+I5RfeS2RPoXRSjqC
0e+kyV3xlxxeGdshRyL98kFoNYqJ5H/3GxlM
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"050d3e43-2cde-4bf9-858b-be25e62af35e"],

Cell[BoxData["\<\"CopyRight (C) 2012-2014, Teake Nutma, under the General \
Public License.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuUbJjAgaCbnEKS9F8YYE0kF7SncSjDD3mikqmk1kKSbF
mEohOJ34MYPKltVAlGHiTERL0tKScvYxdM2BTgTpA/UhaU5hB837f3DxO7xO
lFRll8XIZLJLKOv+yLCYwllvnHGMrAwfUGbA/tjdGQnmtE4ac+HWVFpDEYz4
on43vNsV1L+F4Zu6xHl4zypX/4er/a+E6xrOuoWp/e9PcpZRf3R9FvpcA51z
UPkrd6Ymk7OKsmC9E27F70ubhebQM30I/rEkGsiSuMcelcRZyHjeS64G13+Q
/rXBILl5tqLtGAzorlnV8Er08xMtTJ62aH9bOatOcjW/bOXs3J2HHeSji9Jx
oY0zZ9H4qAG+G1OIdfC5LCHeCU1zWs0XqNpoKvfBiPBXd7Wds+lUVboXapZ6
Lm/DSfeZ0gg8VVx8i8x5YEs2d3AWW9Cy0Q09jY4PvXC++vACmfmxsKAPrtz+
2r5jx+fbi8WkTs6GP5V3NTo4W0wxHbLBCUPhaf1T/MULFnJl279rgKkJb6Kk
WlpW5kFzOhNJW6XbQQr5PUP5sDkmMEF6jijWaqF9yZddB+U3XkukV5HXQNoD
ke+k0VX6jxz5Ob5Djob75IPQZRIPknv40BmF
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"44f6b82e-6ccf-4dcf-93f7-3ef463eedb18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Postfix\"\>", 
   "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Postfix", 
   " to ", "Prefix"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuobJjBAaCrlkU16K4hUJpIP2lO0kGGHuNVNUNJuIGSbF
mIohuFz4MYPKltVAlGHhSkRNUtOSdPYxbM2BTQSpRHtImlPYQev+H1z8Dq8j
5dfzKmNkMtlZdO72yLCo4aw/3jRG1oYTlDlwMHZvToL57VOmArg9k9lSCiO+
qN8Nb/UEDW9g+Ko+dQk2W+Xqf3Bt8JVwWctZrzCz7+1RznKaDm0uQJ/rRfci
VP4smKvP5ay6MtjkhNuJcZkL0Bx6YgjBDUuqkSyPf+hRSZyFTKe85Fpw8xvp
Xx8Kkr+zqjtSYEB/yaqGF6Lzj3Qwfdai+2XlrC7N1fa8nbOTN+93kQ/OSIeF
Ds6cpROjRjg9phAb4VNZUqIT1izqtB+hautOlQ9GhD/6i52czWaosr1Qu9J3
fgdOuU9UROCxsrJrZP49W7q5i7PY4rtbvdDT6njXD5fqDn4lc9+XFA/A1Ruf
Onft+Hx+tpzWzdnwh6qeVgdny5qaAzY4aSw5bniMv3jaQq7u+PeMMCPpdZRU
S9+VhdCczUTSVut2kEJR38si2BYTmCQ9yYr1Bmhf8eU1QvmVcYn0KgpbSHsg
8oU0uSr+kiM/JnbJ0fCAfAhqmsX95H/1NRkU
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"420dcffe-5f55-464a-8285-0ef99a924c24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV9IU2Ech/GJuUbKjAgaCbnEKYeiOCGBdOHest0EI8wdM0VFs4mYoWGM
pRiCy4V/ZlDZ1BqIMixciahJWlpSTq1hcw50Iogl2kvSnMIuWt/fxcPn8jlZ
fCerNEomk11Clx8MDYrJnPXGGEfIytAhZTrsj96flmB284QxB+5MpjYUwrA3
4nPBex0B/XsYuqVLWID1Frn6H1zrfyvc0HDWJUwe/HiKs/S6Y1sz0Ot83T4L
lT9zpu9mclZeGqhzwJ24A6kz0BTs1gfhpjnBQBbHPHOrJM6Cxgseci2wtUj6
1gcC5O9z5S3HoV933aKGVyNfn2th0pRZ+8vCWVWis+lVM2fna560kU8vSieE
Fs4chWPDBvhhRCHWwhey+DgHrJjVauagavthmReGhT+6a62cTaWo0jxQs9xz
ZRdOuM6WhOHpoqLbZPZja5KpjbPo/EfbXdDdaP/UCxeqjvwgMz8X5PfB1er5
1j0bPt9eLiW2czb4payj0c7ZUnLFYSscNxSc0XfiL2aYydVd374BpsS/i5Bq
aUWZC01pTCStlS47KeT1vMmDTVH+cdJ9VLF+H9qWvVm1UH5zVCI9itwG0uYP
fyeNzpK/5NDG2B45HOqTD8BNmxhL/gf7zBnp
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"c41068f8-bcb6-49a2-86e0-5f2b7f3a8db3"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuUbJjBAaCbnEKS+JsZBAOmhP2U6CUeZeM0VFs4mYYlGM
qRSCy4UfM6hsrRoMZVi4EtESP9KScmoNXXNgE0FS0R6S5hR20Lr/Bxe/w+t4
WW1uRYxEIjmPLtwf6FenctYdZxgia8IH5NmwN3ZvSoR5rWOGfLg9kd5UAiO+
qN8N73YFdSMwfEObNA/vmaXKf3Cl951wTcWZXZjY//EEZ9mNRzanoc/1pnMG
ytfyp27ncFZVEWx0wO34fenT0Bh6oQvBDVOSniyLe+pRiJyFDGe85Epw8wfp
X+0Lkr9PVbUdhQHtVbMSXop+faaBKZMmzbqZs7pkV8vrVs5O33ncQT45Jx4T
2jhzlAwP6uH4kEzdAF9KEuIdsHpGo5qFiq0HlT4YEf5or7RzNpmmyPJC1ZLz
4g4cc58sj8CM0tKbZN4jS4qxg7PYoodbduhptn3qhvN1hxfInM/FRT1w+dZc
+64Vn2+vFpM7Oev/UtnVbONsMbX6kAWO6oszdc/xV581kcs7/j09TEv4ECWV
4k95ATRmMTVpqXHbSKHQ+bYQtsQERklPomy1HlqXfLkNUHr9vUh6ZQVNpDUQ
+U4aXOV/yYFfw7vkYLhH2gftzssHyf/6sRnQ
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"285f3c8d-eb5c-4d75-a95a-d12fabcf76f7"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuobKjAgaCbnEKS9FMZFAOmhP2QiCUeZeM0XFjyZihkUx
llIILhd+zKCypTYQZVi4FNGSND+SdJYOW3NgE0EqUR+U5hR20Lr/Bxe/w+t4
8e2ssgiJRHIBXXw0OKBO5qw72jBMVgVj5BmwN3J/WoTZjWOGHLgzkVpXCEOe
sNcJ77f5dR9h8KY2YRE+NEuV/+Bqb79wQ8VZuzBxYPwEZxm1RzZmocfxtnUO
yn/nTN/N5KyizF9rhztxUamz0Bjo0AXguilBTxZHv3ApRM4ChrNuctW/8YP0
rvX5ya20iqaj0Ke9blbCK+GZlxqYNGnS/DFzVp3oaHjTyNmZe89ayOfnxWNC
E2f2wpEhPfw0LFPXwE5JfJwdVs5pVF+hYvNxuQeGhG3ttWbOJlMU6W6oWu66
vAvHnKdLQvBkUdEtMvupJcnYwllk/pPNduiqt011w8XqQ9/JzM8F+T1w5c63
5j0rPvOvlxJbORv4Ut5Wb+NsKbnyoAWO6gtO6V7hrz5nIld2vft6mBL/IUwq
xZ/yXGhMZ2rSUuW0kUJe17s82BDhGyVdh2VrD6B12ZNVA6Wl70XSLcutI62+
0AJpcJT8JQd/jeyRQ8EeaR+8NH41lvwP+NwZmQ==
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"472bb5a3-f9cd-410e-866a-60bb8548ee7a"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1Ik2EchvGJuYbKjAgaCrrEKS9FsZBAOmhP2U6EUeZeM0VFs4mYaWKM
pRSCy4kfM6hsWQ1EGRauRLQkLS0pZx/DXufAJoL0gfaQNKewA+f9P7j4HV6H
yq7lVkTJZLIz6OztkWFtGmf9MaYxsiYUq8yCg9HbMyLMa5805cONqYzmEhiW
Ij43vNETMLyBoSv6pHl4yypX78CVwZfCJQ1nvcLU3neHOctqOrg2CyXX8+45
qPyVP1OfzVlVRaDJCTfi92TMQnPwsSEI/1iSjGRZzAOPSuQsaDrpJVcCawuk
b3UoQP49XtWRCP36i1Y1PBf59FAHU6ctut9WzupSXK3P2jk70XCvi7x/WkwW
OjhzloyPGuHbMYW2ET6RJcQ7YfWcTvMZqtbvVEowLPzTX+jkbDpdlemFmqW+
nE046T5WHoZHSkuvknl3banmLs6ii9rWe6GnxfG+H87X7f9OZn8oLhqAy9e/
dG7Z8fn6dDGlm7Phj5U9LQ7OFtOq99nghLH4qOER/tpTFnJ507dthOkJryOk
WvyhLIDmTKYlbTVuBykU9r0ohK1R/gnSc0CxehPal6TcRii//EokvYqCZtLu
D38jTa7y/+TIz/EtcjQ0IB+CtdL5OHIX+qgZ1Q==
  "],
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"81b11ed1-5615-4bb1-b5ee-cb275b0a03ee"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", "xAct`ShowTime1`"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"67b363ea-1b55-43d4-a1b9-d88a08751d74"],

Cell[CellGroupData[{

Cell[BoxData["$ShowTimeThreshold"], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"2759570a-8427-4e41-b904-65ba0699d827"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.453730385464836*^9, 3.470478916955124*^9, 3.470479009791329*^9, 
   3.4710279300074873`*^9, 3.471089782691052*^9, 3.471101714239848*^9, 
   3.4711083842093363`*^9, 3.4711626723881893`*^9, 3.4711785094000187`*^9, 
   3.481193845150305*^9, 3.483680900253564*^9, 3.483780943207279*^9, 
   3.483896316714921*^9, 3.483938907679574*^9, 3.484904337081929*^9, 
   3.5036612619435267`*^9, 3.850040801766918*^9, 3.8500420515114183`*^9, 
   3.850722750802384*^9, 3.850723939250002*^9, 3.850724203584569*^9, 
   3.850724686254284*^9, 3.850724976975436*^9, 3.850726283574445*^9, 
   3.8507286534283943`*^9, 3.850797874000807*^9, 3.851244400080316*^9, 
   3.851607656114955*^9, 3.8521896118582897`*^9, 3.852352186787372*^9, 
   3.852352368550539*^9, 3.852352436319584*^9, 3.85237494691019*^9, 
   3.852376142530059*^9, 3.8526336642953577`*^9, 3.852635159545681*^9, 
   3.852692005436303*^9, 3.852781173907634*^9, 3.853145357378008*^9, 
   3.853149310759622*^9, 3.853925414689239*^9, 3.8544202324331903`*^9, 
   3.85469663185456*^9, 3.854967208344389*^9, 3.857878881943302*^9, 
   3.857879302808443*^9, 3.873518856224245*^9, 3.8735188919904337`*^9, 
   3.8735447076413193`*^9, 3.873886247006275*^9, 3.911288254474146*^9, 
   3.911288428331953*^9, 3.9112888653991423`*^9, 3.911290323078773*^9, 
   3.911305330357678*^9, 3.9113661965017567`*^9, 3.9113840831005583`*^9, 
   3.911548602007056*^9, 3.911574136996635*^9, 3.911618779907072*^9, 
   3.9117089298097773`*^9, 3.911897424695904*^9, 3.9152517755791817`*^9, 
   3.915272018362688*^9, 3.9152754071060543`*^9, 3.9282027963577843`*^9, 
   3.928294384969232*^9, 3.928377659208076*^9, 3.9284639905470467`*^9, 
   3.928464042741362*^9, 3.937453654530924*^9, 3.937453699456397*^9, 
   3.937453745551293*^9, 3.9374538076760187`*^9, 3.9374572608937807`*^9, 
   3.9374694930624323`*^9, 3.9375351864064283`*^9, 3.963042313720236*^9, 
   3.966065738393235*^9, 3.9660657908094397`*^9, 3.966322932577136*^9, 
   3.966414266072132*^9, 3.966493066524197*^9, 3.966566498415752*^9, 
   3.966656815650917*^9, 3.9666737394309883`*^9, 3.966933561133688*^9, 
   3.9671894106128283`*^9, 3.9672633273301487`*^9, 3.967275887402439*^9, 
   3.967533333562952*^9, 3.967608669724279*^9, 3.9676267856722193`*^9, 
   3.9676269057472897`*^9, 3.967628004268602*^9, 3.968316536271432*^9, 
   3.9684010863334093`*^9, 3.9733280721614513`*^9, 3.973335172811432*^9, 
   3.973738868712042*^9, 3.973739475407405*^9, 3.9737548167092447`*^9, 
   3.973754879802865*^9, 3.9737611445350847`*^9, 3.973761419549457*^9, 
   3.973762263772156*^9, 3.973766534755041*^9, 3.973766640878293*^9, 
   3.97383247446173*^9, {3.9738333701063643`*^9, 3.973833399582057*^9}, 
   3.973833748608305*^9, 3.973834369416687*^9, 3.973834644895735*^9, 
   3.973834679839059*^9, 3.973935158523909*^9, 3.973935196203846*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"96b92e88-28f4-47cf-b251-44231a534d0c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", "ScreenDollarIndices"}], ";"}]], "Input",
 CellChangeTimes->{{3.441537293098399*^9, 3.441537299471086*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"af5ec41c-268e-4742-b60e-706ebc3d5cf3"],

Cell[CellGroupData[{

Cell["Manifold", "Subsubsection",
 CellChangeTimes->{{3.9737620891379004`*^9, 
  3.973762089522262*^9}},ExpressionUUID->"87daf8ad-6e3f-4a15-b243-\
b30980519e26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"dim", ",", 
   RowBox[{"PrintAs", "\[Rule]", "\"\<d\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.911290332969359*^9, 3.911290334670064*^9}, 
   3.915271985636888*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"eee12dbb-e7f9-4abb-81ef-745f1abbe43e"],

Cell[BoxData[
 TemplateBox[{
  "ValidateSymbol", "used", 
   "\"Symbol \\!\\(\\*RowBox[{\\\"\\\\\\\"dim\\\\\\\"\\\"}]\\) is already \
used \\!\\(\\*RowBox[{\\\"\\\\\\\"as a constant-symbol\\\\\\\"\\\"}]\\).\"", 
   2, 8, 1, 31307162763241744703, "Local", "xAct`xCore`ValidateSymbol"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{
  3.915271986229967*^9, 3.9152720184179707`*^9, 3.915275407142177*^9, 
   3.92820279639678*^9, 3.928294385087641*^9, 3.928377659299993*^9, 
   3.928464042791707*^9, 3.9374536545716877`*^9, 3.9374536999789343`*^9, 
   3.9374537456042833`*^9, 3.937453807730995*^9, 3.937457260921273*^9, 
   3.937469493105363*^9, 3.9375351864459133`*^9, 3.9630423137674313`*^9, 
   3.966065738426097*^9, 3.9660657908617887`*^9, 3.9663229326037283`*^9, 
   3.966414266131138*^9, 3.966493066563863*^9, 3.966566498448979*^9, 
   3.9666568156958857`*^9, 3.966673739471184*^9, 3.966933561157373*^9, 
   3.96718941064676*^9, 3.967263327362577*^9, 3.9672758874385347`*^9, 
   3.967533333603525*^9, 3.96760866979786*^9, 3.967626785707275*^9, 
   3.967626905781535*^9, 3.967628004300763*^9, 3.968316536373949*^9, 
   3.968401086376952*^9, 3.973328072200656*^9, 3.9733351728488493`*^9, 
   3.97373886874874*^9, 3.9737394754439774`*^9, 3.973754816767474*^9, 
   3.973754879840315*^9, 3.973761144626099*^9, 3.973761419580834*^9, 
   3.9737622638523283`*^9, 3.973766534791586*^9, 3.9737666409188433`*^9, 
   3.97383247451716*^9, {3.9738333701986647`*^9, 3.973833399625967*^9}, 
   3.973833748696601*^9, 3.973834369446834*^9, 3.97383464492909*^9, 
   3.973834679903516*^9, 3.973935158551886*^9, 3.9739351962320127`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"285629b1-49a1-4150-b442-06d826f3b8e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefManifold", "[", 
  RowBox[{"Md", ",", "dim", ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", " ", ",", "f"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.911288230292314*^9, 3.911288240963573*^9}, {
   3.911288872747415*^9, 3.911288876190374*^9}, 3.911290340765621*^9, {
   3.9113661576916027`*^9, 3.911366164273616*^9}, {3.911367471533083*^9, 
   3.911367472861562*^9}, 3.915271981621524*^9, {3.9374536759080257`*^9, 
   3.937453678562682*^9}, {3.9374694809793167`*^9, 3.937469481202654*^9}, {
   3.9660670610070343`*^9, 3.966067065653104*^9}, {3.968401054437702*^9, 
   3.96840105602826*^9}, {3.973739454666704*^9, 3.9737394557373667`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"76e7ec2a-3f56-42ff-8b9d-392bfe7369a7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "Md", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`Md, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.97373947548274*^9, 3.973754816834095*^9, 
  3.9737548798799343`*^9, 3.973761144668621*^9, 3.973761419612261*^9, 
  3.973762263912631*^9, 3.9737665348306847`*^9, 3.9737666409649773`*^9, 
  3.9738324745692873`*^9, 3.973833370242943*^9, 3.973833401205654*^9, 
  3.97383374877766*^9, 3.973834369475677*^9, 3.973834644965233*^9, 
  3.973834679937924*^9, 3.97393515858698*^9, 3.973935196259623*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"31ed72cf-b172-4762-b21a-7ba20734b603"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentMd", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentMd, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.97373947548274*^9, 3.973754816834095*^9, 
  3.9737548798799343`*^9, 3.973761144668621*^9, 3.973761419612261*^9, 
  3.973762263912631*^9, 3.9737665348306847`*^9, 3.9737666409649773`*^9, 
  3.9738324745692873`*^9, 3.973833370242943*^9, 3.973833401205654*^9, 
  3.97383374877766*^9, 3.973834369475677*^9, 3.973834644965233*^9, 
  3.973834679937924*^9, 3.97393515858698*^9, 3.9739351962617607`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"9d2540bf-5185-4cf9-aed0-0222e7d14a5e"]
}, Open  ]]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{
  3.911288310393118*^9},ExpressionUUID->"1f5b88d4-05df-4c4d-ab00-\
7d95dbe9962e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qd", "=", "TangentMd`Q"}], ";"}]], "Input",
 CellChangeTimes->{{3.9112882051972303`*^9, 3.9112882059165363`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"25689052-bbe0-4ab6-a803-c4e90bc0bf6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefMetric", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"Met", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], ",", "CDMet", ",", 
   RowBox[{"PrintAs", "\[Rule]", "\"\<g\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9112888826373453`*^9, 3.91128888437027*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"d8fcf431-742f-4fef-9af8-65100bdd5f62"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"Met", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`Met[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3A1Mr7UBRmdqMuVddyNYCDyzaE41Ew8PmNrNEEmoYhqYE
WdJgoDFxblISuhET0qLEZAiGmFpkoQWtHBPCQrLj2gOxhkYM67o/XPy4vvzT
axv059YJgqDDlt92DMgXw0y4eVerhgfloY3vYaPbMqWUcXbD91iignMy5ROy
a1dpUj5UxN9+YYLNzoI6M9RMWWw1sKZXt/AIjqsVpRNQ1Nr2vaPfc1S6Bqv9
0uyqDM5Gc1fjphWcddbqQ7Owvux79ysYtLpmmo9zlncy87oXCkNWcRaGflQb
f8OUlODcHhNnObltfjIxOS9I3h+NfSCL4r2OZBix3muXQm2coU8L01qOsG/t
nO3MKLc/7ORsR2WSi9w00pOW5eDsgVg8ZoSuFpOqlVyv3+KFkoYE+WuoXmqq
C8DxsHjC0MXZ2WOVh/1w+NOv4ihMrIhe/Auf9Y8duOLkLCpO/vRAnbPg+QAs
DGjmyUGD48wg/Ni43bni4oynvlnY381ZUyCht62PsxLTnW12GCv35JS4OVta
uXSV1L9M/WOEspm1f2Qsf/fWU7AjdFlFTtwS3GS2ZXHkNPRp0ifJQlaxfA2e
v1BkaKXO00wz+fWLx0aap5V+sv5Qf4QM7xVWyc+Reckw3OCzbyb/A9FEFIo=

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ad783f3d-3977-481d-a96c-6d0f452c0e15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilonMet", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilonMet[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVdqCoTG3G3GsuZGuBBxbtiUai4WFzmx1EEmoohqYE
WdJgoDFxblISuhETUqPCRARDTC2y0IJWjglhJXmo1h6INTRiWNf94eLH9eWf
Wlmrv7hBEAQdtvi+tVc+H2LC7ftaNTwsD276COvclgmljLNbQ08lKjgjUz4j
23cXJeRARezdVybY4MytMkPNhMVWASu6dHNP4KhaUTQGRa1t/wf6ncel67Dc
J804m8bZcNZazKSCs7ZKfXAa1hR/73gDA1bXVMNJzrJPp9/0QuGxVZyGwR/l
xt8wKSkws9fEWWZWs4+MT8wOkA+Go5/I/FivIxGGrf0tUqiNMXRrYUrjMfat
hbNdaSX2R22c7SxLcJGbBztTDjk4eygWjBihq9GkaiI36rd6oaQ2Tv4Wqhfq
q/xwNCSeMrRzduFE2VEfHPj6qyAC40sjl//CFz0jB685OYuI4z89UOfMfdkL
8/yaWbLP4DjfBz/X7XCuujjjye/mDnRwVu+P62ru5qzQdG+7HUZLPJmFbs4W
Vq9cJ/Wvk/8YoWxq/R8Zzdmz7QxsDV5VkWN3BDeZYZkfPAeHNKnjZB4rXbwB
L1XnG5qo8zzdTK4se2ykeVLpI2uO9ITJ0D5hjVwKz0oGYPEX+xbyP9TnFQQ=

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3b7c9e5a-1c2c-4d88-8310-56fd9837d521"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"CDMet", "[", 
    RowBox[{"-", "a"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CDMet[-$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVdqCwTG3G3GsuZGuBBxbtiUaiobm5zQ4iCTUMQ1MC
LWkw0Jg4NykJ3YgJqVFhIoIhphZZaEErx4QwkdQOaw/EGhoyrOv+cPHj+vJP
q6zRX94kCIIOW/rY2iufDzHh7kOtGh6RB7d8hrVuy4RSxtmdoecSFZyRKV+Q
7XuLE3KhIvb+GxOsd+ZVmaFmwmKrgBVdurlncFStKB6DotZ24BP9zhPSDVju
k2aeT+dsOHstZlLBWVulPjgNq8/+6HgHA1bXVP0pznLOZNz2QuGpVZyGwZ/l
xj8wOTkws8/EWVZ2s4+MT8oJkI+Go1/IglivIwmGrf0tUqiNMXRrYWrjcfa9
hbM96SX2J22c7S5LcJFbBztTDzs4eywWjhihq9GkaiI367d7oaQmTv4eqhfr
qvxwNCSeNrRzdulk2TEfHPj6uzAC40sj19bhq56RQw1OziLi+C8P1DnzXvfC
fL9mluwzOC72wYXaXc5VF2c85cPcwQ7O6vxxXc3dnBWZHuy0w2iJJ6vIzdni
6vWbpP5tyl8jlE1t/COjuYk7zsHW4A0VOXZPcJOZlvnBC3BIkzZO5rPSpVvw
ytUCQxN1XmaYyW8rHhtpnlT6yOqjPWEytF9YI5fDs5IB2LBu30b+B9bkFUc=

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"024cb745-bea5-45c5-be9b-047f4b74210c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionCDMet", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCDMet[$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKnV7EBRLbUZc6+5kK0FHli0JxqJhofNbXYQSahhGJoS
ZEmDgYbDuUlJ6EZMSI0KFREMMbXIQgtaOSaEhWTHtQdiDY0Y1nV/uPhxffmn
V9cZz68TBMGALb919ikXI0y4dU+vhQeV4Q3vYb3XNqVWcHZz5LFEA+cU6idk
x86S5DyoSrzzwgIb3fk1VqibsjmqYFW3YWEIjmtVJRNQ1Dv2vqPfdVS+BisD
8qzTGZyN5qwmTKs4a682hmdhben3zlcwZPfMNB7nLPdk5g0/FB7ZxVkY/lFp
/g1TUkJzuy2cZee0BEipLDdE3h+NfyALE/0uGYzaB1rlUJ9g6tHDtKYj7Fsr
ZzsyytoetnO2vSLZQ24c7ko74OLsgVg0ZoaeJoummVxv3OyHkrok5WuoXWqo
CcLxiHjC1MHZuWMVhwNw8NOvohiUlscu/YXPesf2X3VzFhMnf/qgwZ3/vA8W
BHXzZL/JdbYffqzf5l7xcMZT3yzs6+SsIZjU3dLDWbHl7tY2GC/zZRd7OVta
uXyNNL5M/WOGipm1f2Q8b9eWU9AZvqIhJ24LXjLLtjh8Bo7o0ifJAla+fB1e
uFhoaqbO00wr+fWLz0Fap9UBsvZQb5SM7BFWyc/ReckglEmdm8j/zX8T/Q==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4109d0b4-b97e-44da-ae8c-307ad88a58c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCDMet", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCDMet[$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVdqCozMOMudecyNYCDyx6n2gkGpqb2+wgolDDMDQl
yJIGAw2Hc5OS0I2YkBYVJiIYYmqRhRa0ckwIC8mOaw/EGhoxrOv+cPHj+vLP
qG0wnF0nCIIeW37rGFAuhplw446khTnK0Ib3sNFjnVIrOLs+8limgXMK9ROy
a2dZUgFUxd96YYbNrsI6C9RNWe3VsLpXv/AIjmtVZRNQlOx739HvOSxfg1V+
efapTM5G81bjplWcddYaQrOw/sT37lcwaHPPNB/lLP941jUfFB7axFkY+lFl
+g1TUoJzu82c5ea1+cnE5PwgeW809oEsjvc5k2HEdrddDqU4Y58E01oOsW/t
nO3ILO940MnZ9sokN7lxuCdtv5Oz+2LJmAm6W8yaVnK9YbMPyhoSlK+hdqmp
LgDHw+IxYxdnNUcqD/rh0KdfJVGYWBG98Bc+6x/bd9nFWVSc/OmFelfh8wFY
FNDNk4NG55lB+LFxm2vFzRlPfbOQ3s1ZUyCht62Ps1Lz7a0dMFbuzS31cLa0
cvEKaXiZ+scEFTNr/8hYwa4tJ6EjdElDTtwUPGS2dXH4NBzRZUySRaxi+So8
d77Y2Eqdp1kW8usXr520TKv9ZP2B/ggZ3iOskp8j87IhKKU7NpH/Ac8tFDU=

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"65238255-99b9-4ca3-9f0f-41859f8b09d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannCDMet", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`b, \
-$CellContext`c, -$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzG1Ik2EYxfGniKmV9kJRmdqMucecyNYCX1i0OxqJhubmNq1EFGoYhqYE
WdJgoOFwblISuhET0kLDRARDTC3S0IJWjglhIdnr2h2xhkYM61wfDj/Ol39q
dZ3+/AZBEHTYyht7n3wpxIRb97RqmCkPbnoH692WKaWMs5sjjyUqOC9TPiE7
dhcn5EJF7J1ZE2x05tWYoWbKYquEld26xUdwXK0onoCi1rb/Lf2uY9J1WOGT
ZpxJ42w0ey1mWsFZe7U+OAdrT3/rfAkDVtdM4wnOck6l3/BC4aFVnIPB7xXG
3zApKTC/18RZVnaLj4xPzAmQD0aj78mCWK8jEYat91ulUBtj6NHClKaj7Gsr
Z7vSStoG2znbWZbgIjcPd6UccnA2IBaOGaGryaRqJjfqt3qhpC5O/gqqlxtq
/HA8JJ40dHBWdbzsiA8OffxVGIHxpZFLf+Gz3rGDV52cRcTJHx6oc+Y974P5
fs0C2W9wnOuHH+p3OFddnPHk14sHOjlr8Md1t/RwVmS6u70NRks8WUVuzpZX
L18j9S+S/xihbGb9HxnN3bOtHNqDV1TkxG3BTWZYlobPwhFN6iSZz0pXrsML
FwsMzdR5mm4mv3z22EjztNJH1h7uDZOhfcIa+Sm8IBmCP1X2LeR/1RsU9Q==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b999f061-3070-4685-9a98-b1b040b040cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciCDMet", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Ricci tensor ", 
   $CellContext`RicciCDMet[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVllFUpjZj7jUXsrXAA4v2VCPR8LC5zQ4iCTUMQ1OC
LGkw0HA4NysJ3YgJamJhIoIhphZZaEErx4SwkOy49kCsoRHDuu4PFz+uL/+0
qlr9+XWCIOiw5bf2PvliiAm3e7VqeEAe3PAe1rktU0oZZzdHHktUcE6mfEK2
7yhOyIWK2LsvTLDBmVdthpopi60SVnbpFh7BcbWieAKKWtued/Q7j0jXYIVP
mnk6nbPR7NWYaQVnbVX64CysKfne8QoGrK6ZhuOc5ZzMuOGFwkOrOAuDPyqM
v2FycmBul4mzrOxmHxmflBMgB0ajH8iCWK8jCYat91ukUBtj6NbC1MbD7FsL
Z9vTS1sftHG2rTzBRW4c7kzd7+BsUCwcM0JXo0nVRK7Xb/ZCSW2c/DVUL9VX
++F4SDxhaOfs3NHyQz449OlXYQTGl0Uu/YXPesb2XXVyFhEnf3qgzpn3vA/m
+zXzZL/BcbYffqxLdK64OOMpbxb2dnBW74/rau7mrMh0b2srjJZ6sorcnC2t
XL5G6l+m/DFC2czaPzKau3PLKWgPXlGRE3cEN5lpWRw+A0c0aZNkPitbvg4v
XCwwNFHnaYaZ/PrFYyPN00ofWXOwJ0yGdgur5OfwvGQI3jpm30T+B9K5FKs=

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"61311b52-d122-4c9a-adb1-d5ef134ede98"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Riemann automatically replaced \
by Ricci.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVdsCoTG3G3GsuZGuBBxbtkYaiobm5zQ4iCTUMQ1OC
LGkw0PAwNykR3YgJqVFhIoIhNi2y0IJWjglhIdlx7YFYQyOGdd0fLn5cX/5p
1XX68xsEQdBhK2/bB+VLISbcuqtVw0Py4Kb3sN5lmVbKOLs59liigvMy5ROy
a1dpQi5UxPa+MMFGR16NGWqmLbYqWNWnW3wEJ9WK0ikoam373tHvOSZdh5U+
aebpdM7Gs9diZhScdVbrg3Ow9uT37lcwYHXONh7nLOdExg0PFB5axTkY/FFp
/A2TkwPze0ycZWW3+Mj4pJwAeW88+oEsivXYk2DYOtwqhdoYQ78WpjYdZd9a
OUtML2t70MnZzooEJ7l5tCf1oJ2z+2LxhBE6m0yqZnKjfqsHSuri5K+hermh
xg8nQ2KBoYuzc/kVR3xw5NOv4giML49c+gufDUwcuOrgLCJ6f7qhzpH3fBAW
+jUL5JDBfnYIfqzf4Vh1csZT3izu7+aswR/X19LPWYnpzvY2GC1zZ5W4OFte
vXyN1L9M+WOEstn1f2Q0d/e2U7A9eEVFTt0WXGSmZWn0DBzTpHnJQla+ch1e
uFhkaKbO0wwz+fWL20aaZ5Q+svbwQJgM7RXWyM/hBckI9CZ2bCH/A9LWFKk=

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1f9cabfb-72be-4ab5-b2e2-d46d7dcd8ae3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCDMet", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Ricci scalar ", 
   $CellContext`RicciScalarCDMet[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzG1Ik2EYBeC3kKmVllFUpjZj7jUXsrnADxbtiUaiobm5zUqRhBqGoSlB
ljQYaGjOTUpCN2JCapSYiGCIqUUWWuDMMSEsJPtceyDW0IhhnfvH4eLA4aRW
1eovbBIEQYesLrT1yZeDTLjzQKuGh+WBqPewzmWZUso4uzXyVKKCczLlM7Jj
d3F8LlTE3Htlgg2OvGoz1ExZbJWwslu39ASOqxXFE1DU2va/o951TLoBK7zS
jLNpnI1mr0dPKzhrr9IHZmHN6e+db6Df6pxpOMFZzqn0mx4oDFrFWRj4UWH8
DZOS/HN7TZxlZjd7ybjEHD/5cDTygSyI8dgTYcg60CKF2mhDjxamNB5l31o4
25VW0vq4nbOdZfFOcstwV8ohO2ePxMIxI3Q2mlRN5Gb9Ng+U1MbK30L1Sn21
D44HxZOGDs7OHy874oVDn34VhmFcafjyX/iid+zgNQdnYXHypxvqHHkv+2C+
T7NI9hvs5f3wY12CY83JGU+eXzrQyVm9L7a7uYezItP9Ha0wUuLOLHJxtrJ2
5Tqpf538xwhlMxv/yEjunu1nYFvgqoqcuCu4yAzL8vA5OKJJnSTzWenqDXjx
UoGhiX6ep5vJr1/cNtI8rfSSNVm9ITK4T1gnP4cWJUO0y7q9lfwP1OgU7w==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"259ac958-d897-4c3c-abe0-ba824a5cde03"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Ricci automatically replaced \
by RicciScalar.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVllFUpmvG3GsuZGuBBxbtiVai4WFzmx1EEmoYhqYE
WdJgoKE5NykJ3YgJamJhIoIhphZZaEErx4SwkOy49kCsoRHDuu4PFz+uL//U
yhrD+XWCIOix5betfYrFEBNu9+o08IAiuOE9rHVbp1Ryzm6OPJao4Zxc9YRs
31GUkAOVsXdfmGG9M7fKArVTVnsFrOjSLzyC4xpl0QQUdfY97+h3HpGtwXKf
LON0GmejWasx00rO2ioNwVlYXfy94xUM2Fwz9cc4yz6ZfsMLhYc2cRYGf5Sb
fsPk5MDcLjNnmVlNPjI+KTtADoxGP5D5sV5HEgzb7jfLoC7G2K2D0obD7Fsz
Z9vTSloetHG2rSzBRW4c7pTud3A2KBaMmaCrwaxuJNcbNnuhpCZO8Rpqluqq
/HA8JJ4wtnN27mjZIR8c+vSrIALjSyOX/sJnPWP7rjo5i4iTPz1Q78x93gfz
/Np5st/oONsPP9YmOldcnPGUNwt7Ozir88d1NXVzVmi+t7UFRks8mYVuzpZW
Ll8jDS9T/pigfGbtHxnN2bnlFGwNXlGTE3cEN5lhXRw+A0e0qZNkHitdvg4v
XMw3NlLnabqF/PrFYyct0yofWX2wJ0yGdgur5OfwvGQISo/f2kT+B880FDs=

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"868d08b4-5767-43be-9f8f-05e0e7e0d425"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCDMet", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Einstein tensor ", 
   $CellContext`EinsteinCDMet[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVdqCoTG3G3GsuZGuBBxbtiYaiobm5zQ4iCTUMQ1OE
LGkw0NCcm6iIbsSEtKgwEcEQU4sstKCVY0JYSHace0DW0JBhXfeHix//L1dy
eZX+8iZBEHTY0oeWfvlCkAkd97VqeFQe2PIJVrssk0oZZ3eGn0lUcFamfE62
7S2My4KK6O7XJljryK4wQ82kxVYGy3p080/hmFpROA5Fre3gR+quk9INWOqV
pp1P4WwkYy1qSsFZa7k+MAMrz/5qfwv9Vud07WnOMs+k3vZA4YlVnIGB36XG
PzAhwT+738RZekajl4yNz/STD0cin8m8aI89HoasD5qkUBtl6NXCpPoT7GcT
Z3tSipoft3K2uyTOSW4d6ko6YufskZg/aoTOepOqgdys3+6BkqoY+TuoXqyp
8MGxoJhjaOPs0qmS4144+HUlPwxji8PX1uHLvtHDNxychcWJZTfUObJf9cNc
n2aOHDDYLw7AL9W7HKtOznji+/lD7ZzV+GJ6Gns5KzDd29kMI0Xu9AIXZ4ur
12+S+jeJf41QNr3xj4xk7dtxDrYE6lTkeKfgItMsC0MX4LAmeYLMZcVLt+CV
q3mGBvp5kWomf3x320jzlNJLVh7rC5HBA8Ia+S00JxmkNt/dRv4H1hsVGg==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"802e5e21-b464-4f09-a1c5-6f17aa7fbb1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCDMet", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "Weyl tensor ", 
   $CellContext`WeylCDMet[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzG1Ik2EYxfGniKmV9kJSmdqMucdcyNYCX1i0WxqJhubmNitFEmoYhqYE
WdJgoKFsblISuhETUqPCRARDTC2y0AJXjglhIWpvazfEGhoxrHN9OPw4X/5p
1XX6i5sEQdBhK+/b++SLISbceaBVwyPy4JaPsN5tmVTKOLs9/EyigrMy5XOy
I7EkIRcqYu+9NsFGZ16NGWomLbYqWNWtW3gKx9SKknEoam0HPtDvOiHdgJU+
aea5dM5GstdjphSc2av1wRlYe+Z751sYsLqmG09ylnM645YXCk+s4gwM/qg0
/obJyYHZfSbOsrJbfGR8Uk6AfDgS/UQWxnodSTBsHWiVQm2MoUcLU5uOs2+t
nO1JL217bOdsd3mCi9w61JV62MHZI7Fo1AhdTSZVM7lZv90LJXVx8ndQvdRQ
44djIfGUoYOzC/nlx3xwcPlXUQTGl0Wu/IUve0cPXXdyFhEnfnqgzpn3qg8W
+DXzZL/BUdEPP9fvcq65OOMpcwsHOzlr8Md1t/RwVmy6v7MNRks9WcVuzpbW
rt4g9W9S/hihbHrjHxnN3bvjLGwPXlOR43cFN5lpWRw6D4c1aRNkAStbuQkv
XS40NFPnRYaZ/PrFYyPNU0ofWXu0N0yG9gvr5Gp4XjII8xPt28j/zwMULw==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"db11744b-ce2d-4f92-95a3-ff26c8a708b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric TFRicci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TFRicciCDMet", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric TFRicci tensor ", 
   $CellContext`TFRicciCDMet[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVdqCoTG3G3GsuZGuBBxbtiUaiobm5zQ4iCTUMQ1OC
LGkw0FDcQUpKN2JCWlSYiGCIqUUWWtDUMSEsJDu+7YFYQyOGdd0fLn5cX/7p
VbXGc2sEQTBgSzNtvcqFMBNu3tNr4X6ltO49rPPaxtUKzm4MPpVp4LRC/Yx0
bS9JyoOq+NuvLLDBnV9thbpxm6MSVnYZ5p/AEa2qZBSKesfuWfqdh+WrsCIg
zzqVwdlQzkrchIqz9iqjNAVrTnzveANDds9kw1HOco9nXvdD4bFdnILSjwrz
b5iSEpreaeEsO6c5QCYm54bIB0OxD2RhvN+ZDCP2+y1yqI8zdethWuMh9q2F
s20Zpa2P2jnbWp7kIdcPdKbtc3L2UCwaNkNPo0XTRK41bvRDWW2C8i3ULtZX
B+FIWDxmcnF29kj5wQDs//SrKAoTy6IX/8IXPcN7r7g5i4pjP33Q4M5/2QsL
gro5ss/kPNMHP9ZtcS97OOOp7+b3dHBWH0zoau7mrNhyd3MrjJX6sou9nC0u
X7pKGl+n/jFDxeTqPzKWt2PTSdgmXdaQo7cEL5llWxg4DQd16WNkAStbugbP
Xyg0NVHneaaV/PrF5yCtE+oAWXOgJ0KGdwkr5OfInKwfSndcG8j/1+QVXA==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"904d0be5-5aed-45b8-93ce-eac7134d53d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"KretschmannCDMet", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Kretschmann scalar ", 
   $CellContext`KretschmannCDMet[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVdqCoTG3GttecyNYCDyzaE41EQ3Nzmx1EFGoYhqYE
WdJgoKE430lJ6EZMSIsKExEMMbXIQgtaOSaEhWXHtQdiDY0Y1nV/uPhxffmn
V9eZzqwRBMGILb1p71cthJlw/bZBB7NUoXXvYL3HPqlRcHZt+JFMC2cVmsdk
5/aSpDyojr/53AobpfwaG9RP2p2VsLLHOP8QjunUJeNQNDh3v6XffUi+Civ8
8syTSs5GclbiptScdVSbQjOw9vj3rpcw6HBPNx7hLPdYxlUfFB44xBkY+lFh
+Q1TUoKzO62cZee0+MnE5NwgeXck9p4sjPe5kmHEcadVDg1x5l4DTGs6yL61
crZNWdp2v4OzreVJbnL9UHfaPhdn98SiUQt0N1m1zeRa00YflNUlqF5B3WJD
TQCOhcWj5k7Oqg6XH/DDwU+/iqIwsSx6/i982je695LEWVSc+OmFRin/WT8s
COjnyAGz6/QA/FC/RVp2c8ZTX8/v6eKsIZDQ09LLWbH11uY2GCv1Zhd7OFtc
vnCZNL1I/WOBiunVf2Qsb8emE7A9dFFLjt8QPGSmfWHoFBzWp0+QBaxs6Qo8
e67Q3EydJxk28usXr5O0TWn8ZO3+vggZ3iWskJ8jc7JB+FEpbSD/A9R9FOE=

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5f5e8ab9-cf22-488f-a517-eab606849cf5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RiemannToWeylRules for dim \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["d",
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`Invar`dim,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RiemannToWeylRules for dim ", xAct`Invar`dim],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVdqCoTG3G3GtOZGuBBxbtkUaiobm5zQ4iCjUMw6UE
WdJgoKE430lJ6EZMSIsKExEMMbXIQgtaOSaEhWTHtQdiDY0Y1nV/uPhxffmn
1zYYz64TBMGALb/tGFAuhplw445eC7OVoQ3vod1jm1IrOLs+8limgXMK9ROy
a2dZUj5Uxd96YYFNUkGdFeqmbM5qWN1rWHgEx7Wqsgko6p1739HvOSJfg1V+
edapDM5Gc1fjplWcddYaQ7Ow/sT37lcw6HDPNB3lLO945jUfFB46xFkY+lFl
/g1TUoJzuy2c5eS2+snE5LwgeW809oEsjve5kmHEcbdNDvVxpj49TGs+zL61
cbYjo7z9QSdn2yuT3OTG4Z60Ay7O7oslY2bobrZoWsj1xs0+KGtIUL6G2qXG
ugAcD4vHTF2c1RRWHvLDoU+/SqIwsSJ64S981j+2/7LEWVSc/OmFBqng+QAs
CujmyUGT68wg/GjfJq24OeOpbxb2dXPWGEjobe3jrNRye2s7jJV7c0o9nC2t
XLxCGl+m/jFDxczaPzKWv2vLSdgRuqQhJ24KHjLLtjh8Go7o0ifJIlaxfBWe
O19saqHO00wr+fWL10lap9V+sv5gf4QM7xFWyc+RedkQtBdKm8j/0cAUjQ==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c49ca859-a755-4717-afda-40b3499a7cec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToTFRicci for dim \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["d",
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`Invar`dim,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RicciToTFRicci for dim ", xAct`Invar`dim],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVdqCozMOMuXe5kK0FHli0JxyJhubmDpUiCTUMQ1OC
LGkw0FCcm6SEbsSEtKgwEcEQU4sstKCZY0JYSHZceyDW0IhhXfeHix/Xl39G
dZ3h/AZBEPTYynz7gHwpzIRbd3UaeEge2vQe1ntsUyoZZzdHnkjUcE6mekp2
7i5NyoPK+NsvzbDRlV9jgdopm6MKVvXqFx/DcY2ydAKKOsf+d/R7jknXYaVf
mnUmk7PRnLW4aSVnHdWG0CysPfW96zUM2t0zjQWc5Z5U3PBB4ZFdnIWhH5Wm
3zAlJTi318xZdk6Ln0xMzg2S90djH8iieJ8zGUbs91qlUBdn7NPBtKaj7Fsr
Z7syy9oednC205rkJjcP96QddHL2QCweM0F3k1ndTG40bPVBSV2C/A3ULDfU
BOB4WDxh7OTs3HHrET8c+vSrOAoTy6OX/sLn/WMHrro4i4qTP71Q78p/MQAL
A9oFctDorBiEH+t3uFbdnPHUt4vpXZw1BBJ6W/o4KzHf2d4GY2Xe7BIPZ8ur
l6+Rhlepf0xQNrP+j4zl7dl2GraHrqjJiW7BQ2bZlobPwhFtxiRZyMpXrsML
F4uMzdR5prCQX794HaRlWuUnaw/3R8jwPmGN/BxZkAxBhbV7C/kf0DgUYA==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a02f6de3-d218-40dc-9f07-b5fb4bcd8846"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToEinsteinRules for dim \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["d",
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`Invar`dim,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RicciToEinsteinRules for dim ", xAct`Invar`dim],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVVlKUpjZj7jUXsrXAA4v2RCPR8LC5zSyRhBqG4Ykg
SxoMNBTnJimhGzEhLUpMRDDEPEQWWtDKMSEsJO209kCsoRHDuu4PFz+uL//U
qlr9pS2CIOiw1XftA/LlIBPu3Neq4VF5YNsHWOeyTCtlnN0efSpRwQWZ8hnZ
ua8oLgcqou++NMFGR261GWqmLbZKWNmrW3oCJ9SKokkoam0H39PvOSndhBVe
aUZ5GmdjWRtRMwrOOqr0gXlYU/y96zX0W51zjac5yz6bfssDhSGrOA8DPyqM
v2FSkn/hgImzzKwWLxmbmO0nH45FPpL50R57IgxZH7RKoTbK0KeFKU0n2LdW
zvamlbQ97uAsvizOSW4f6Uk5YufskVgwboTOJpOqmdyq3+mBktoY+RuoXmmo
9sGJoHjG0MnZxVNlx71w+POvgjCMLQ1f/Quf948fvu7gLCxO/XRDnSP3xQDM
82kWyUGD/cIg/FS3x7Hu5Iwnv1061MVZgy+mt6WPs0LTvd1tMFLizix0cbay
Xn+D1L9K/mOEsrnNf2QkZ/+uc7A9cE1FTnYLLjLDsjxyHo5qUqfIPFa6ehNe
vpJvaKbObLqZ/PrFbSPNM0ovWXOsP0QGE4QNci20KBmG5WvdO8j/1ZwVHg==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c5d44f89-2568-46e3-90af-500a28ba7330"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetrized Riemann tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SymRiemannCDMet", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetrized Riemann tensor ", 
   $CellContext`SymRiemannCDMet[-$CellContext`a, -$CellContext`b, \
-$CellContext`c, -$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzG1Ik2EYxfGniKmVllFUpjZj7jEXsrXAFxbtjkaiobm5zV5EEmoYhqYE
WtJg4EJxblIjdCMmpIWGigiGmFpkoQWtHBPCQrLXtRtiDY0Y1rk+HH6cL/+M
6jr9xQ2CIOiwlbftffKlMBNu39eq4SF5aNN7WO+xTCtlnN0afSxRwXmZ8gnZ
uas0KR8q4u++MMFGZ0GNGWqmLbYqWNWtWxyGE2pF6SQUtbZ97+i7j0nXYaVf
mn02k7Ox3LW4GQVnHdX60BysPf296xUMWl2zjSc4yzuVddMHhUdWcQ6GflQa
f8PU1OD8HhNnObmtfjIxJS9IPhyLfSCL4n2OFBixPrBLoTbO0KOF6c1H2Tc7
Zzszy9oGOzjbUZHkIjePuNMPOjgbEIvHjdDVbFK1kBv1W31QUpcgfw3Vyw01
ATgRFk8aOjm7cLziiB8OffpVHIWJ5dErf+Gz3vEDTU7OouLUTy/UOQue98HC
gGaB7Dc4zvfDj/XJzlUXZzztzeL+Ls4aAgndrT2clZjubW+DsTJvTomHs+XV
q9dJ/cu0P0Yom13/R8byd287A9tD11Tk5B3BQ2ZblkbOwVFNxhRZyMpXbsBL
l4sMLdR5mmUmv37x2kjzjNJP1h7ujZDhvcIa+TmyIBmC9ib3FvI/1A4U3w==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b02ccfe3-f93b-49a3-9324-cdeebefb9b47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCDMet", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Schouten tensor ", 
   $CellContext`SchoutenCDMet[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVdqCoTG3G3GsuxtYCDyzaE41EQ3Nzmx1EEmoYhqYE
WdJgoKE490qN0I2YkBoVJiIYYmqRhRa0ckwIC8mOaw/EGhoxrOv+cPHj+vLP
rK4znVsjCIIRW3rb3qdciDDh5l2DDu5Xhte9h/Ve+6RGwdmN4ccyLZxVaJ6Q
ndtLU/KhKvH2CytsdBfU2KB+0u6sglXdxvlHcEynKh2HosG5+x19z2H5KqwM
yHNOZXE2kruSMKXirKPaFJ6BtSe+d72CIYc03XiUs7zj2df9UHjoEGdg+Eel
5TdMSwvN7rRyps5tCZDJqXkh8t5I/ANZlOh3pcKoY6BVDg0J5h4DzGg6xL61
crYtq6ztQQdnWytSJHL9kCdjn4uz+2LxqAVKTVZtM7nWtNEPZXVJytdQt9hQ
E4RjEfGYuZOzs0cqDgbg4KdfxTGYXB67+Bc+6x3de8XNWUyc+OmDRnfB8z5Y
GNTPkf1m15l++LF+i3tZ4oynv5nf08VZQzCpu6WHsxLrnc1tMF7mU5d4OVtc
vnSVNL1M/2OBiunVf2Q8f8emk7A9fFlLjt8SvGSOfWHoNBzWZ06Qhax86Ro8
f6HI3Eydp9k28usXn5O0TWkCZO2B3igZ2SWskJ+jc7JBqJY8G8j/0fYUnw==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"183ffd3c-19c3-4132-80bb-6fec7fb42105"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCCCDMet", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Schouten tensor ", 
   $CellContext`SchoutenCCCDMet[
    xAct`xTensor`LI[
     Blank[]], -$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmVllFUpjZj7jUXsrXAA4v2RCPR8LC5zQ4iCTUMQ1OC
LGkw0FCcm9QI3YgJuULDRARFTC2y0IJWjglhIdlx7YFYQyOGdd0fLn5cX/4Z
NfX6CxsEQdBhK287+uVLYSbcvq9Vw0Py0Kb3sMFtmVbKOLs1Mi5RwXmZ8gnZ
tas0KR8q4u++MMEmR0GtGWqmLbZqWN2jW3wMJ9SK0kkoam373tF3HZOuwyq/
NPtMJmejuWtxMwrOOmv0oTlYV/a9+xUMWp2zTSc4yzuVddMLhUdWcQ6GflQZ
f8PU1OD8HhNnObmtfjIxJS9IPhyNfSCL4r32FBixPmiTQm2coVcL05uPsm9t
nO3MLG8f7ORsR2WSk9w87Eo/aOdsQCweM0Jns0nVQm7Ub/VCSX2C/DVULzfW
BuBEWDxp6OLs/PHKI3449OlXcRQmVkQv/4XP+sYOXHNwFhWnfnqgzlHwvB8W
BjQLpM9gP+eDHxuSHatOznjam8X93Zw1BhJ6Wns5KzHd294OY+WenBI3Z8ur
V66T+pdpf4xQNrv+j4zl7952GnaErqrIyTuCm8y2LA2fhSOajCmykFWs3IAX
LxUZWqjzNMtMfv3isZHmGaWfrDvcFyHDe4U18nNkQTIEy3yuLeR/06AU1w==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"87e7b247-dcbd-4e6d-844b-dad6b3706f8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCCCDMet", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Einstein tensor ", 
   $CellContext`EinsteinCCCDMet[
    xAct`xTensor`LI[
     Blank[]], -$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzG1Ik2EYxfEniamVZpFUpjZj7jEXsrXAFxbtjkaiobm5zV5EEmoYhqYE
WdJgoKE4N6kRuhET0qLCRARFzFlkoQXNHBPCQrLXtRtiDY0Y1rk+HH6cL/+s
2gb9+Q2CIOiwlfnOAflSmAm37mnV8IA8tPE9bHRbfEoZZzdHxiUqOCdTPiW7
U8uTC6Ei4c5LE2x2FNWZocZnsdXAml7d4hM4oVaUT0JRa9vzjr7riHQdVvul
uaezORvNX4ufVnDWVasPzcL6k997XsOg1TnTfIyzghM5N7xQeGwVZ2HoR7Xx
N0xPD87tMnGWl9/mJ5PSCoLkg9HYB7IkwWtPgxHr/XYp1MYb+rQws+Uw+9bO
2Y7sio5HXZxtr0p2kpuGXZn77Zw9FEvHjNDZYlK1knH6LV4oaUiUv4Hq5aa6
AJwIi8cN3ZydO1p1yA+HPv0qjcKkyuilv/B5/9i+qw7OouLUTw/UOYpeDMDi
gGaBHDTYzw7Cj43bHKtOznjG28W9PZw1BRJ72/o4KzPdTemAsQpPXpmbs+XV
y9dI/auMP0Yom1n/R8YKd249BTtDV1Tk5G3BTeZalobPwBFN1hRZzCpXrsML
F0sMrdR5lmMmv37x2EjztNJP1h/sj5Dh3cIa+TmyIBmCvnHXZvI/15YVWA==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4d5129ca-eded-440b-a3bd-ca1d82a6cd6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"DetMet", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`DetMet[], ". ", "Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzG1Ik2EYxfEnkamVllFUpjZj7jEXsrXAFxbtjkaiobm5zUqRhBqGoSlB
ljQYaCjOTUpKN2JCapSYiGCIqUUWWuDMMSEsJHtduyHW0IhhnevD4cf58k+r
qtVf2CQIgg5bXWjrky8HmXD7gVYND8kD0e9hncsypZRxdmvkqUQF52TKZ2TH
ruKEXKiIvfvKBBscedVmqJmy2CphZbdu6QkcVyuKJ6Cote17R7/rmHQDVnil
mWfTORvNXo+ZVnDWXqUPzMKa098730C/1TnTcIKznFMZNz1QGLSKszDwo8L4
GyYn++f2mDjLym72kvFJOX7y4WjkA1kQ67EnwZB1oEUKtTGGHi1MbTzKvrVw
tjO9pPVxO2c7yhKc5ObhrtSDds4eiYVjRuhsNKmayCj9Vg+U1MbJ30L1Sn21
D44HxZOGDs7OHy874oVDn34VhmF8afjyX/iid+zANQdnYXHypxvqHHkv+2C+
T7NI9hvs5f3wY12iY83JGU+ZX9rfyVm9L667uYezItP97a0wUuLOKnJxtrJ2
5Tqpf53yxwhlMxv/yEju7m1nYFvgqoqcuCO4yEzL8vA5OKJJmyTzWenqDXjx
UoGhiTrPM8zk1y9uG2meVnrJmsO9ITK4V1gnP4cWJUMwSnNvC/kfzlwUIg==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8cc455a6-9fdc-4672-8b97-4ef41fb7a2a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefParameter", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"parameter \"\>", "\[InvisibleSpace]", 
   "PerturbationParameterMet", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefParameter, ": Defining ", 
   "parameter ", $CellContext`PerturbationParameterMet, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzGtIk2EYxvG3iKmZdqDITG3G3GsuZGuBBxbtiUaiofnObXYQSahhGJoS
ZEmDgYbi3KSkdCNmqEWFiQiGmFpkoQWtHBPCQrLj2gOxhkYM67o/XPy4vvzT
q2qlM2sEQTBgS2/b+pULISZc79Nr4V5lcN17WOe2TqoVnF0bfizTwFmF+gnZ
sa0kMQ+qYm++MMMGZ361BeomrfZKWNltmH8Ex7SqknEo6u0739HvOihfhRU+
edaJDM5GclZiplSctVdJwRlYc+x75ysYsLmmGw5zlns086oXCg9t4gwM/qgw
/YYpKYHZJDNn2TnNPjIhOTdA3huJfiALY72OZBi23W2RQ32MsUcP0xoPsG8t
nG3NKG190M7ZlvJEF7l+qCttj4Oz+2LRqAm6Gs2aJnKttMELZbVxytdQu1hf
7YdjIfGIsYOz04fK9/vg4KdfRRGYUBY5/xc+6x3dfcnJWUSc+OmBBmf+835Y
4NfNkQNGx6kB+LFus3PZxRlPfTO/q5Ozen9cd3MPZ8Xm25taYbTUk13s5mxx
+cJlUnqZ+scEFdOr/8ho3vaNx2Fb8KKGHL8huMks68LQSTisS58gC1jZ0hV4
9lyhsYk6TzMt5NcvHjtpmVL7yJp9vWEytENYIT+H52SD8I50K578D9P2FNg=

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"09a349f2-dc88-4742-915c-87e87cde5b60"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"PerturbationMet", "[", 
    RowBox[{
     RowBox[{"LI", "[", "\<\"order\"\>", "]"}], ",", 
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`PerturbationMet[
    xAct`xTensor`LI["order"], -$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzG1Ik2EYxfGniKmV9kJRmdqMucecyNYCdSzaHY1EQ3Nzm72IJNgwDE0J
sqTBQENxblJSuhETUqPCRARDTC2y0IJWjgliIdnr3A2yhkYM61wfDj/Ol39q
RY2hcoMgCHps6UNrr3whxITbD3RqmCkPbpqHtW7rhFLG2a2hZxIVnJEpn5Pt
u4sScqEi9u5rM6x3aqosUDthtZfD8i793FM4qlYUjUFRZ9//kX7nMek6LPNJ
M86mcTacvRYzqeCsrcIQnIbVp392vIUBm2uq/gRnOafSb3qh8MQmTsPgrzLT
b5iUFJjZa+YsK7vJR8Yn5gTIh8PRT2R+rNeRCMO2/mYp1MUYu3UwpeEo+9HM
2a604pbHbZztLE1wkZsHO1MOOTh7JBaMmKCrwaxqJDcatnqhpCZO/g6qF+uq
/HA0JJ40tnN24XjpER8c+LJSEIHxJZHLf+HLnpGD15ycRcTxZQ/UOzWvemGe
XztL9hkd5/vg59odzlUXZzz5/dyBDs7q/HFdTd2cFZrvb2+B0WJPVqGbs8XV
K9dJw5vkPyYom1r/R0Zz92w7A1uDV1Xk2B3BTWZYFwbPwSFt6jiZx0qWbsCL
l/KNjdR5kW4hv3/z2EnLpNJHVh/uCZOhfcIa+TU8KxmAmsp7W8j/0TsUgw==

  "],
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e79dc5a6-3e02-4c13-8f62-aad1754de9af"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Symmetries", "Subsection",
 CellChangeTimes->{{3.9112884433012333`*^9, 3.9112884538822947`*^9}, {
  3.928464029198028*^9, 3.928464031271184*^9}, {3.9737620842586737`*^9, 
  3.9737620844182587`*^9}},ExpressionUUID->"6f40b209-bf76-4de0-968e-\
649334606db8"],

Cell["\<\
xAct can impose things like Killing vector equations but we leave everything \
arbitrary and impose the symmetries through various rules.\
\>", "Item",
 CellChangeTimes->{{3.9738344780737*^9, 
  3.973834524311048*^9}},ExpressionUUID->"9060cd13-c0c4-40e7-8aab-\
7709755706a8"],

Cell[CellGroupData[{

Cell[TextData[{
 "Principal symmetries definitions. Notice we don\[CloseCurlyQuote]t assume \
\[Xi] is a Killing vector.\[LineSeparator]Here as in the text ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["dh", "\[Alpha]\[Beta]\[Gamma]"], "=", 
    RowBox[{"3", 
     RowBox[{
      SubscriptBox["\[Del]", 
       RowBox[{"[", "\[Alpha]"}]], 
      SubscriptBox["h", 
       RowBox[{"\[Beta]\[Gamma]", "]"}]]}]}]}], TraditionalForm]],
  ExpressionUUID->"a0726162-0a41-45ed-adc8-f166c9749a1f"],
 " for convenience."
}], "Item",
 CellChangeTimes->{{3.911288337433695*^9, 3.911288343572464*^9}, {
  3.91128949480972*^9, 3.911289503409501*^9}, {3.973738881295478*^9, 
  3.973738902632167*^9}, {3.973739586038416*^9, 3.973739621684461*^9}, {
  3.973761422719907*^9, 3.973761424855926*^9}, {3.973762151986906*^9, 
  3.9737621521345387`*^9}, {3.973832801118455*^9, 3.973832810286722*^9}, {
  3.973834528662084*^9, 3.973834537118864*^9}, {3.9739347464183693`*^9, 
  3.973934746649612*^9}},ExpressionUUID->"a6edb409-87ba-46c6-873a-\
e828a8a67e3c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"-", "a"}], "]"}], ",", "Md"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], ",", "Md", ",", 
   RowBox[{"Antisymmetric", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"dh", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], ",", "Md", ",", 
   RowBox[{"Antisymmetric", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}], ",", 
      RowBox[{"-", "c"}]}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.911288393439036*^9, 3.9112884125430202`*^9}, {
   3.911288462517623*^9, 3.911288485769536*^9}, 3.911288517841052*^9, {
   3.911288888656818*^9, 3.911288894290228*^9}, {3.928463965179186*^9, 
   3.928463978100155*^9}, {3.937453621387864*^9, 3.937453664994907*^9}, {
   3.937453706769978*^9, 3.937453719665743*^9}, {3.937453791848661*^9, 
   3.937453795887988*^9}, {3.966322920162161*^9, 3.966322928001677*^9}, {
   3.966414195406983*^9, 3.966414195652914*^9}, {3.9666567747398977`*^9, 
   3.9666567755414867`*^9}, {3.9666729639432287`*^9, 3.966672966508711*^9}, {
   3.967189377184298*^9, 3.967189387711231*^9}, 3.967608655006103*^9, 
   3.9737388793362923`*^9, {3.97374015630064*^9, 3.973740156970828*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"16e7adfa-4a91-47ee-8bbc-647af6337cbe"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Xi]", "[", 
    RowBox[{"-", "a"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Xi][-$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.973754817693831*^9, 3.973754880517969*^9, 
  3.973761145213399*^9, 3.9737614201854973`*^9, 3.973762264548442*^9, 
  3.973766535379176*^9, 3.973766641609426*^9, 3.973832475191082*^9, 
  3.97383337081749*^9, 3.973833401795579*^9, 3.973833749610787*^9, 
  3.973834370010767*^9, 3.973834645529499*^9, 3.973834680488381*^9, 
  3.9739351591149797`*^9, 3.973935196781783*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"ca51f374-85d9-4e1e-83db-b768eccced17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"h", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`h[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.973754817693831*^9, 3.973754880517969*^9, 
  3.973761145213399*^9, 3.9737614201854973`*^9, 3.973762264548442*^9, 
  3.973766535379176*^9, 3.973766641609426*^9, 3.973832475191082*^9, 
  3.97383337081749*^9, 3.973833401795579*^9, 3.973833749610787*^9, 
  3.973834370010767*^9, 3.973834645529499*^9, 3.973834680488381*^9, 
  3.9739351591149797`*^9, 3.973935196784082*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d34e7ebe-8e67-4783-9de8-e419615bf43c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dh", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`dh[-$CellContext`a, -$CellContext`b, -$CellContext`c], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.973754817693831*^9, 3.973754880517969*^9, 
  3.973761145213399*^9, 3.9737614201854973`*^9, 3.973762264548442*^9, 
  3.973766535379176*^9, 3.973766641609426*^9, 3.973832475191082*^9, 
  3.97383337081749*^9, 3.973833401795579*^9, 3.973833749610787*^9, 
  3.973834370010767*^9, 3.973834645529499*^9, 3.973834680488381*^9, 
  3.9739351591149797`*^9, 3.9739351967873774`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"c88c3128-6d72-441e-8ffd-1037dd659b28"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Principal tensor equation (3.16):", "Item",
 CellChangeTimes->{{3.911289603621016*^9, 3.9112896099034767`*^9}, 
   3.973834545070271*^9, {3.973834595477256*^9, 
   3.973834607426285*^9}},ExpressionUUID->"b3c9fb89-65de-4f1b-a0d6-\
dbc294c89e78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gradhrule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"CDMet", "[", 
        RowBox[{"-", "a"}], "]"}], "[", 
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}]}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], 
        RowBox[{"dh", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}], ",", 
          RowBox[{"-", "c"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Met", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}]}], "]"}], 
        RowBox[{"\[Xi]", "[", 
         RowBox[{"-", "c"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Met", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "c"}]}], "]"}], 
        RowBox[{"\[Xi]", "[", 
         RowBox[{"-", "b"}], "]"}]}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.911290370568829*^9, {3.911313372766429*^9, 3.911313408127575*^9}, {
   3.911367650170848*^9, 3.911367661201077*^9}, {3.928464059499279*^9, 
   3.928464064306231*^9}, {3.937453830647188*^9, 3.9374538388548613`*^9}, {
   3.967189399112295*^9, 3.9671894039733753`*^9}, 3.973740159201992*^9, {
   3.973740496562049*^9, 3.9737405008228903`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"88b9f4e6-f0e3-4be8-b3f3-f05906e3b5a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dhrule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dh", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "]"}], ",", 
      RowBox[{
       FractionBox["1", "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"CDMet", "[", 
           RowBox[{"-", "a"}], "]"}], "[", 
          RowBox[{"h", "[", 
           RowBox[{
            RowBox[{"-", "b"}], ",", 
            RowBox[{"-", "c"}]}], "]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"CDMet", "[", 
           RowBox[{"-", "b"}], "]"}], "[", 
          RowBox[{"h", "[", 
           RowBox[{
            RowBox[{"-", "c"}], ",", 
            RowBox[{"-", "a"}]}], "]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"CDMet", "[", 
           RowBox[{"-", "c"}], "]"}], "[", 
          RowBox[{"h", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "b"}]}], "]"}], "]"}]}], ")"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.973740869555498*^9, 3.973740872986636*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"780de641-c7f4-4546-b961-d0295246fe0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dhrule0", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dh", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "]"}], ",", "0"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.973740881994362*^9, 3.9737408867742987`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"49bf5830-ccbb-4372-b92d-41d61c94732e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CDMet", "[", 
    RowBox[{"-", "a"}], "]"}], "[", 
   RowBox[{"h", "[", 
    RowBox[{
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "]"}], "/.", "Gradhrule"}]], "Input",
 CellChangeTimes->{{3.911289169411935*^9, 3.911289179954584*^9}, {
  3.9112894119833927`*^9, 3.911289420738729*^9}, {3.9374538473913813`*^9, 
  3.9374538502305927`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ce06c267-09e0-492e-8f35-e02ec075cbe7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "3"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"dh", 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"a", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`dh[-$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Met[-$CellContext`c, -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {" "},
           {"b"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Xi][-$CellContext`b],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Met[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {" "},
           {"c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Xi][-$CellContext`c],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{
  3.911289180277987*^9, {3.911289416688438*^9, 3.91128942828436*^9}, 
   3.9112895146526423`*^9, 3.9112903721833487`*^9, {3.911290905047812*^9, 
   3.9112909123098783`*^9}, 3.91130533109894*^9, 3.9113661974762573`*^9, 
   3.911367507251878*^9, 3.9113676632339478`*^9, 3.9113840840700207`*^9, 
   3.911548602987661*^9, 3.911574138207594*^9, 3.911618780717928*^9, 
   3.9117089318554688`*^9, 3.911897426172961*^9, 3.91525177635815*^9, 
   3.91527202100132*^9, 3.9152754092689*^9, 3.928202797292893*^9, 
   3.928294386058385*^9, 3.928377664421301*^9, 3.928463993544516*^9, 
   3.9284640659909143`*^9, {3.9374538426881847`*^9, 3.937453850709445*^9}, 
   3.937457261511497*^9, 3.9374694939284363`*^9, 3.937535187287078*^9, 
   3.9630423305433903`*^9, 3.9660657391077633`*^9, 3.96606579299618*^9, 
   3.9663229332267427`*^9, 3.966414266816223*^9, 3.966493067387321*^9, 
   3.9665664990972767`*^9, 3.9666568169219017`*^9, 3.966673740140806*^9, 
   3.966933561735804*^9, 3.967189412640945*^9, 3.967263328058573*^9, 
   3.967275888199728*^9, 3.967533334318894*^9, 3.9676086717625227`*^9, 
   3.967626786406971*^9, 3.9676269064569683`*^9, 3.967628004930235*^9, 
   3.968316537078944*^9, 3.968401086954294*^9, 3.9733280728424053`*^9, 
   3.9733351735129833`*^9, 3.9737401635505*^9, 3.973740501878458*^9, 
   3.973754817889771*^9, 3.973754880697688*^9, 3.973761145281485*^9, 
   3.973761420292397*^9, 3.973762264691449*^9, 3.97376653548031*^9, 
   3.973766641708753*^9, 3.97383247534096*^9, 3.9738333709439793`*^9, 
   3.973833401867053*^9, 3.973833749739942*^9, 3.973834370078665*^9, 
   3.973834645609077*^9, 3.9738346805755243`*^9, 3.973935159176386*^9, 
   3.9739351968389797`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"e1ce3d48-2fae-4baf-9b55-1737870041b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"dim", "-", "1"}]], 
    RowBox[{
     RowBox[{"CDMet", "[", "b", "]"}], "[", 
     RowBox[{"h", "[", 
      RowBox[{
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}]}], "]"}], "]"}]}], "/.", "Gradhrule"}], "//", 
  "Simplification"}]], "Input",
 CellChangeTimes->{{3.911367791836096*^9, 3.91136780097573*^9}, {
  3.937453853790285*^9, 3.937453856213999*^9}, {3.9733355737234077`*^9, 
  3.973335574829275*^9}, {3.973739478918247*^9, 3.973739481890106*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8b330c3b-e91f-4be5-b406-331a01b4f39d"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[GridBox[{
     {"\[Xi]", 
      StyleBox[GridBox[{
         {" "},
         {"c"}
        },
        GridBoxSpacings->{"Columns" -> {
            Offset[0.], {
             Offset[0.034999999999999996`]}, 
            Offset[0.]}, "Rows" -> {{
             Offset[0.]}}}],
       FontSize->Rational[39, 4]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.034999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  $CellContext`\[Xi][-$CellContext`c],
  Editable->False]], "Output",
 CellChangeTimes->{{3.911367795389744*^9, 3.911367801384424*^9}, 
   3.9113840840984898`*^9, 3.911548603035646*^9, 3.911574138250942*^9, 
   3.911618782043309*^9, 3.911708931895248*^9, 3.9118974262034693`*^9, 
   3.9152517764063807`*^9, 3.915272021039645*^9, 3.915275409305666*^9, 
   3.928202797323234*^9, 3.928294386097349*^9, 3.9283776645044003`*^9, 
   3.928463993587359*^9, 3.928464068896556*^9, 3.9374538567482967`*^9, 
   3.937457261530534*^9, 3.93746949396565*^9, 3.937535187369501*^9, 
   3.9630423305787563`*^9, 3.966065739139003*^9, 3.966065793030815*^9, 
   3.966322933247631*^9, 3.966414266853064*^9, 3.96649306742238*^9, 
   3.9665664991247187`*^9, 3.966656816947171*^9, 3.96667374016411*^9, 
   3.966933561755175*^9, 3.967189412793405*^9, 3.9672633280815563`*^9, 
   3.967275888273687*^9, 3.967533334346534*^9, 3.967608671914701*^9, 
   3.967626786440558*^9, 3.967626906488369*^9, 3.9676280049526453`*^9, 
   3.9683165371036043`*^9, 3.968401086985094*^9, 3.973328072877119*^9, 
   3.973335173542055*^9, 3.973335575149732*^9, 3.973738909558187*^9, {
   3.973739482525907*^9, 3.973739487618041*^9}, 3.973740165763527*^9, 
   3.973740503481163*^9, 3.973754817956846*^9, 3.973754880722928*^9, 
   3.973761145313189*^9, 3.973761420324638*^9, 3.9737622647225103`*^9, 
   3.973766535515321*^9, 3.973766641757086*^9, 3.973832475419229*^9, 
   3.973833370979064*^9, 3.9738334018938503`*^9, 3.973833749794306*^9, 
   3.973834370101837*^9, 3.973834645639135*^9, 3.973834680621499*^9, 
   3.973935159202938*^9, 3.9739351968602257`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"25be2111-7bcb-4e86-958f-4722fde623ac"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Derivatives of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Xi]", "\[Alpha]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "498ae4f0-786d-4e80-bda4-76c379760d5a"],
 ", i.e.  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Del]", "\[Alpha]"], 
     SubscriptBox["\[Xi]", "\[Beta]"]}], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      SubscriptBox["d\[Xi]", "\[Alpha]\[Beta]"]}], "+", 
     SubscriptBox["P", "\[Alpha]\[Beta]"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e82890b8-68f2-424a-8faf-de10443c3bed"],
 "."
}], "Item",
 CellChangeTimes->{{3.973744627689426*^9, 3.973744686407592*^9}, {
  3.973761435481853*^9, 3.973761462918963*^9}, {3.9738324787428637`*^9, 
  3.9738324892016773`*^9}, {3.973832784615799*^9, 
  3.9738327974633636`*^9}},ExpressionUUID->"d358d407-296f-4a4c-b57b-\
a7ffcba60a57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"d\[Xi]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], ",", "Md", ",", 
   RowBox[{"Antisymmetric", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.973744701234415*^9, 3.973744728174659*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"0f61c212-52d3-4512-957d-69cb38de49de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"d\[Xi]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`d\[Xi][-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9737447285567923`*^9, 3.973754818016138*^9, 
  3.97375488074818*^9, 3.973761145341675*^9, 3.973761420365209*^9, 
  3.973762264752111*^9, 3.97376653554148*^9, 3.973766641813609*^9, 
  3.97383247544741*^9, 3.9738333710576687`*^9, 3.973833401918572*^9, 
  3.973833749832389*^9, 3.973834370121973*^9, 3.9738346456716537`*^9, 
  3.973834680723242*^9, 3.973935159222763*^9, 3.973935196878846*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"621b849c-93b9-44b0-a38f-6bfae0123b0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], ",", "Md", ",", 
   RowBox[{"Symmetric", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.97374475727083*^9, 3.973744764869834*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"66f2cc3f-5918-43e8-a14a-5a865bca2837"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"P", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`P[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.973744765034409*^9, 3.973754818061244*^9, 
  3.973754880770817*^9, 3.973761145350419*^9, 3.973761420395053*^9, 
  3.973762264781034*^9, 3.973766535567279*^9, 3.973766641859065*^9, 
  3.97383247547567*^9, 3.9738333710912457`*^9, 3.973833401941821*^9, 
  3.9738337498709297`*^9, 3.973834370142374*^9, 3.973834645700302*^9, 
  3.9738346807543097`*^9, 3.973935159242414*^9, 3.973935196897493*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e8da0677-0c30-4a06-9fb5-7d3db3b8fb81"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Grad\[Xi]rule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"CDMet", "[", 
        RowBox[{"-", "a"}], "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"-", "b"}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"d\[Xi]", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}]}], "]"}]}], "+", 
       RowBox[{"P", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.973744690290395*^9, 3.9737446986791143`*^9}, {
  3.9737447732929*^9, 3.973744852447137*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"4f15bb4c-c6a0-486c-8b03-f4d195035a09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PRrule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"dim", "-", "2"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "c"}], "]"}], 
          RowBox[{"RicciCDMet", "[", 
           RowBox[{
            RowBox[{"-", "c"}], ",", 
            RowBox[{"-", "b"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{
            RowBox[{"-", "b"}], ",", "c"}], "]"}], 
          RowBox[{"RicciCDMet", "[", 
           RowBox[{
            RowBox[{"-", "c"}], ",", 
            RowBox[{"-", "a"}]}], "]"}]}]}], ")"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.973744854367223*^9, 3.973744916095304*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"f35ce9d7-6f70-457e-8fd6-2649c3a9ce18"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conformal Killing Tensor:", "Item",
 CellChangeTimes->{{3.9737389239827127`*^9, 3.973738931304126*^9}, 
   3.973834557958311*^9},ExpressionUUID->"c2c4ec7d-8a54-4df2-8935-\
80f52e9fb100"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[CapitalKappa]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], ",", "Md", ",", 
   RowBox[{"Symmetric", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.966656519626637*^9, 3.966656519946558*^9}, 
   3.9676268737831993`*^9, {3.9737389149229183`*^9, 3.9737389194178457`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"b623f878-e70d-4880-afc0-68cc2a45dc02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[CapitalKappa]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[CapitalKappa][-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.967626906515779*^9, 3.967628004974332*^9, 
  3.968316537128109*^9, 3.968401087012521*^9, 3.973328072907172*^9, 
  3.97333517356674*^9, 3.973738933405271*^9, 3.97373949017229*^9, 
  3.97375481823529*^9, 3.973754880814114*^9, 3.973761145451057*^9, 
  3.973761420462422*^9, 3.973762264834359*^9, 3.9737665356122017`*^9, 
  3.9737666419288273`*^9, 3.973832475530484*^9, 3.973833371140851*^9, 
  3.9738334019794188`*^9, 3.9738337499272547`*^9, 3.973834370178388*^9, 
  3.9738346458041553`*^9, 3.973834680812992*^9, 3.973935159276388*^9, 
  3.973935196931005*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"c9d104ad-1bde-470f-9581-1df241ccdbe5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2Rule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", "b"}], "]"}], 
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}]}], "]"}]}], ",", 
      RowBox[{"\[CapitalKappa]", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "c"}]}], "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.966656526730193*^9, 3.966656543011179*^9}, 
   3.967617382830022*^9, {3.9676225980856*^9, 3.9676226014693727`*^9}, {
   3.967626848076318*^9, 3.96762687761464*^9}, {3.973738939458413*^9, 
   3.9737389403060904`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"bfeba477-840f-4200-8df2-43d01913be21"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Checking conformal Killing tensor equation Eq. (3.4) and its second \
derivative:\
\>", "Item",
 CellChangeTimes->{{3.911289611450942*^9, 3.911289616366988*^9}, {
   3.928464131712538*^9, 3.928464140313484*^9}, {3.937453922596396*^9, 
   3.937453935268262*^9}, {3.9737389772953672`*^9, 3.9737389804768353`*^9}, 
   3.9738324959110126`*^9, {3.97383455527505*^9, 
   3.973834581675124*^9}},ExpressionUUID->"ba4812f6-3ade-44fc-a3f0-\
e90fba7d5ef5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalKappa]rule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalKappa]", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", "c"}], "]"}], 
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.91131343350626*^9, {3.911313520229087*^9, 3.911313540441571*^9}, {
   3.911365631200625*^9, 3.911365688796315*^9}, {3.9113660354611177`*^9, 
   3.911366036515917*^9}, {3.928464150244238*^9, 3.928464196653171*^9}, {
   3.9284642336263523`*^9, 3.928464276137615*^9}, {3.9374539381647987`*^9, 
   3.937453958980324*^9}, {3.937457417648087*^9, 3.937457453199644*^9}, {
   3.973738969145473*^9, 3.973738985433593*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e9870e40-51d1-42cb-a786-ce669adbccdc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[CapitalKappa]tilde", "[", 
    RowBox[{"-", "a"}], "]"}], ",", "Md"}], "]"}]], "Input",
 CellChangeTimes->{{3.973739059713891*^9, 3.9737390800937023`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"1bc44d2a-21a5-4224-a084-f957c6a54bd4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[CapitalKappa]tilde", "[", 
    RowBox[{"-", "a"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[CapitalKappa]tilde[-$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.973739155880443*^9, 3.9737394975109863`*^9, 
  3.973754818345477*^9, 3.97375488085091*^9, 3.973761145489183*^9, 
  3.97376142062212*^9, 3.973762264874444*^9, 3.973766535659217*^9, 
  3.973766641998455*^9, 3.973832475571679*^9, 3.973833371187728*^9, 
  3.973833402013152*^9, 3.97383374997398*^9, 3.9738343702100286`*^9, 
  3.9738346458708267`*^9, 3.97383468085277*^9, 3.973935159308172*^9, 
  3.973935196961556*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"a5751eea-2829-4720-a4df-bb76b234650d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalKappa]tilderule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalKappa]tilde", "[", 
       RowBox[{"-", "a"}], "]"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"dim", "+", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{
           RowBox[{"CDMet", "[", 
            RowBox[{"-", "b"}], "]"}], "[", 
           RowBox[{"\[CapitalKappa]", "[", 
            RowBox[{"b", ",", 
             RowBox[{"-", "a"}]}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"CDMet", "[", 
           RowBox[{"-", "a"}], "]"}], "[", 
          RowBox[{"\[CapitalKappa]", "[", 
           RowBox[{
            RowBox[{"-", "b"}], ",", "b"}], "]"}], "]"}]}], ")"}]}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.973739076399187*^9, 3.973739151380913*^9}, {
  3.973739342082679*^9, 3.9737393466808767`*^9}, {3.973739508857086*^9, 
  3.973739509130726*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ae85c645-a46f-4f6b-a58b-6e230e7cd43f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Symmetrize", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"CDMet", "[", 
              RowBox[{"-", "a"}], "]"}], "[", 
             RowBox[{"\[CapitalKappa]", "[", 
              RowBox[{
               RowBox[{"-", "b"}], ",", 
               RowBox[{"-", "c"}]}], "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{"Met", "[", 
              RowBox[{
               RowBox[{"-", "a"}], ",", 
               RowBox[{"-", "b"}]}], "]"}], 
             RowBox[{"\[CapitalKappa]tilde", "[", 
              RowBox[{"-", "c"}], "]"}]}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "b"}], ",", 
            RowBox[{"-", "c"}]}], "}"}]}], "]"}], "/.", 
        "\[CapitalKappa]tilderule"}], "/.", "\[CapitalKappa]rule"}], "/.", 
      "Gradhrule"}], "//", "ToCanonical"}], "//", "ContractMetric"}], "//", 
   "ToCanonical"}], "//", "Simplification"}]], "Input",
 CellChangeTimes->{{3.966656784013842*^9, 3.966656792629093*^9}, {
   3.973738989968772*^9, 3.973739011799375*^9}, {3.973739167591323*^9, 
   3.973739245201151*^9}, {3.9737393011295347`*^9, 3.9737393214442167`*^9}, {
   3.973739354401094*^9, 3.973739355312418*^9}, {3.9737394099690638`*^9, 
   3.973739426074889*^9}, 3.973739502496191*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"cb32b006-d196-42ce-93b6-db1baf8816a7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.966656817150654*^9, 3.966673740349703*^9, 3.966933561942033*^9, 
   3.9671894131063833`*^9, 3.967189750445038*^9, 3.96726332832353*^9, 
   3.967275888491646*^9, 3.967533334620759*^9, 3.9676086721297407`*^9, 
   3.967626786746944*^9, 3.967626906670887*^9, 3.9676280051182003`*^9, 
   3.968316537342572*^9, 3.9684010871746683`*^9, 3.973328073122697*^9, 
   3.973335173748454*^9, 3.9737390130193243`*^9, {3.9737392173328247`*^9, 
   3.973739246222393*^9}, {3.973739308454052*^9, 3.9737393490011272`*^9}, {
   3.9737394156579933`*^9, 3.9737394272573967`*^9}, {3.973739503528407*^9, 
   3.973739510524466*^9}, 3.973740171012393*^9, 3.973740505845068*^9, 
   3.973754818982378*^9, 3.973754881380319*^9, 3.9737611459936523`*^9, 
   3.973761421200205*^9, 3.973762265381743*^9, 3.9737665362066317`*^9, 
   3.973766642762636*^9, 3.973832476080401*^9, 3.973833371697407*^9, 
   3.973833402524584*^9, 3.973833750513955*^9, 3.973834370740448*^9, 
   3.9738346463724537`*^9, 3.97383468135177*^9, 3.9739351598088293`*^9, 
   3.9739351974599457`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"d0bfd253-8185-4dd0-a9c3-1b4f0d0fcfaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CDMet", "[", 
        RowBox[{"-", "c"}], "]"}], "[", 
       RowBox[{"\[CapitalKappa]", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}], "]"}], "/.", "\[CapitalKappa]rule"}], "/.",
      "Gradhrule"}], "//", "ToCanonical"}], "//", "ContractMetric"}], "//", 
  "ToCanonical"}]], "Input",
 CellChangeTimes->{{3.967189804449772*^9, 3.9671898119234667`*^9}, 
   3.967616042679489*^9, {3.973739016476225*^9, 3.9737390295236692`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"2c875a08-3da3-4e86-932b-13bf3b2e2e4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "3"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"dh", 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`dh[-$CellContext`b, -$CellContext`c, -$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"dh", 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"a", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`dh[-$CellContext`a, -$CellContext`c, -$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, $CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Xi][-$CellContext`a],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", " "},
           {"a", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {" "},
           {"b"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Xi][-$CellContext`b],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, -$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"a", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Met[-$CellContext`a, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {"d"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Xi][$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", " "},
           {"a", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, -$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Met[-$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {"d"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Xi][$CellContext`d],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{
  3.967189812577065*^9, 3.96726332836623*^9, 3.9672758885384808`*^9, 
   3.967533334667686*^9, 3.9676086721725388`*^9, {3.967616037186289*^9, 
   3.9676160431596622`*^9}, 3.9676267867918673`*^9, 3.967626907916891*^9, 
   3.967628005161141*^9, 3.9683165373971157`*^9, 3.968401087219687*^9, 
   3.973328073187242*^9, 3.9733351738547773`*^9, 3.973739030134015*^9, 
   3.9737395156595707`*^9, 3.973740172996106*^9, 3.973740507050147*^9, 
   3.973754819116922*^9, 3.973754881564539*^9, 3.973761146040189*^9, 
   3.973761421251443*^9, 3.973762265425035*^9, 3.9737665362548227`*^9, 
   3.973766642836194*^9, 3.9738324761316423`*^9, 3.973833371742681*^9, 
   3.973833402619474*^9, 3.9738337506170397`*^9, 3.973834370786622*^9, 
   3.973834646418844*^9, 3.973834681400694*^9, 3.973935159895853*^9, 
   3.973935197543898*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"8fa5efb2-e1e8-4829-b9ba-883111cc75e0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Killing Tensor (this will satisfy the Killing tensor equation provided ",
 Cell[BoxData[
  FormBox[
   RowBox[{"dh", "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1dd10876-462a-47ba-b13a-6a47fa0845f9"],
 ")"
}], "Item",
 CellChangeTimes->{{3.966411656523588*^9, 3.96641166034594*^9}, {
   3.973739543110772*^9, 3.9737395671829653`*^9}, 
   3.97383250101751*^9},ExpressionUUID->"f36487d9-6afa-432c-92c5-\
9aa3cb3a242f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"K", "[", 
    RowBox[{"a", ",", "b"}], "]"}], ",", "Md", ",", 
   RowBox[{"Symmetric", "[", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9664112061021643`*^9, 3.9664112533479233`*^9}, {
  3.973742345750104*^9, 3.973742346273398*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"53e0dd01-dec5-46aa-b6a7-5cc52968315b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"K", "[", 
    RowBox[{"a", ",", "b"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   K[$CellContext`a, $CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.973742358779632*^9, 3.9737548191498413`*^9, 
  3.973754881590871*^9, 3.9737611460673943`*^9, 3.9737614212809258`*^9, 
  3.9737622654559*^9, 3.973766536291954*^9, 3.9737666428946247`*^9, 
  3.9738324761609163`*^9, 3.9738333717820387`*^9, 3.973833402644133*^9, 
  3.973833750649164*^9, 3.9738343708076153`*^9, 3.973834646450656*^9, 
  3.973834681430376*^9, 3.973935159917595*^9, 3.973935197564908*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e2440f7d-2225-4e0a-8af0-9f7e5e7b9c38"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Krule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", "c"}], "]"}], 
        RowBox[{"h", "[", 
         RowBox[{
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "b"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"h", "[", 
         RowBox[{"c", ",", "d"}], "]"}], 
        RowBox[{"h", "[", 
         RowBox[{
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "d"}]}], "]"}], 
        RowBox[{"Met", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}]}], "]"}]}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.966411276611319*^9, 3.966411308379113*^9}, {
  3.973742347862771*^9, 3.9737423528425913`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"a0c65805-4852-41c3-bdab-d7c9721b2362"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.9664114229838867`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"9c083f2e-001b-4c31-b666-74031b082268"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CDMet", "[", 
          RowBox[{"-", "a"}], "]"}], "[", 
         RowBox[{"K", "[", 
          RowBox[{
           RowBox[{"-", "b"}], ",", 
           RowBox[{"-", "c"}]}], "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"CDMet", "[", 
          RowBox[{"-", "c"}], "]"}], "[", 
         RowBox[{"K", "[", 
          RowBox[{
           RowBox[{"-", "a"}], ",", 
           RowBox[{"-", "b"}]}], "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"CDMet", "[", 
          RowBox[{"-", "b"}], "]"}], "[", 
         RowBox[{"K", "[", 
          RowBox[{
           RowBox[{"-", "c"}], ",", 
           RowBox[{"-", "a"}]}], "]"}], "]"}]}], "/.", "Krule"}], "/.", 
      "Gradhrule"}], "//", "ToCanonical"}], "//", "ContractMetric"}], "//", 
   "ToCanonical"}], "//", "Simplification"}]], "Input",
 CellChangeTimes->{{3.9664112021662073`*^9, 3.9664112038218813`*^9}, {
   3.966411328714005*^9, 3.966411413560729*^9}, 3.973739537943207*^9, {
   3.973740185019915*^9, 3.973740187810075*^9}, {3.973742364048728*^9, 
   3.973742371176475*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"6c8d36eb-f068-42b4-aadc-cf22c7f76ca9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {"h", 
       StyleBox[GridBox[{
          {"d", "e"},
          {" ", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`h[$CellContext`d, $CellContext`e],
   Editable->False], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"dh", 
          StyleBox[GridBox[{
             {" ", " ", " "},
             {"c", "d", "e"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`dh[-$CellContext`c, -$CellContext`d, -$CellContext`e],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"g", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Met[-$CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"dh", 
          StyleBox[GridBox[{
             {" ", " ", " "},
             {"b", "d", "e"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`dh[-$CellContext`b, -$CellContext`d, -$CellContext`e],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"g", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "c"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Met[-$CellContext`a, -$CellContext`c],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"dh", 
          StyleBox[GridBox[{
             {" ", " ", " "},
             {"a", "d", "e"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`dh[-$CellContext`a, -$CellContext`d, -$CellContext`e],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"g", 
          StyleBox[GridBox[{
             {" ", " "},
             {"b", "c"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Met[-$CellContext`b, -$CellContext`c],
      Editable->False]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.966411398194208*^9, 3.966411413878354*^9}, 
   3.966414267031636*^9, 3.966493067731464*^9, 3.9665664993461113`*^9, 
   3.96665681730715*^9, 3.966673740513633*^9, 3.966933562075602*^9, 
   3.9671894133425922`*^9, 3.9672633285552692`*^9, 3.9672758887685738`*^9, 
   3.967533334934306*^9, 3.967608672368045*^9, 3.967626786993552*^9, 
   3.9676269082281637`*^9, 3.967628005395812*^9, 3.9683165376092997`*^9, 
   3.968401087626876*^9, 3.973328073488577*^9, 3.973335174085043*^9, 
   3.973739538717187*^9, {3.973740181676483*^9, 3.973740188205183*^9}, 
   3.9737405096931963`*^9, {3.973742371736847*^9, 3.973742382220613*^9}, 
   3.973754819386424*^9, 3.9737548819514103`*^9, 3.973761146255521*^9, 
   3.973761421471835*^9, 3.973762265647141*^9, 3.9737665364808617`*^9, 
   3.973766643128138*^9, 3.973832476350265*^9, 3.973833371985813*^9, 
   3.973833402831827*^9, 3.973833750836396*^9, 3.973834370989461*^9, 
   3.973834646644183*^9, 3.97383468163093*^9, 3.973935160101297*^9, 
   3.9739351977462482`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"aa1d8b2d-e0dc-4a15-a87b-94b18afa2847"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "/.", "dhrule0"}]], "Input",
 CellChangeTimes->{{3.973742374650951*^9, 3.973742378006092*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"fcbcdee7-4234-4583-b925-ece03c4d7779"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.973742378269739*^9, 3.97375481942108*^9, 
  3.973754881975119*^9, 3.973761146286673*^9, 3.973761421505888*^9, 
  3.973762265710821*^9, 3.973766536511243*^9, 3.973766643162898*^9, 
  3.973832476407034*^9, 3.973833372101491*^9, 3.9738334028534937`*^9, 
  3.973833750869205*^9, 3.973834371009943*^9, 3.973834646680087*^9, 
  3.973834681686273*^9, 3.9739351601223803`*^9, 3.973935197767219*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"1657369a-f92b-4427-9727-41915c030e84"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Conservation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["K", "\[Alpha]\[Beta]"], 
      SubscriptBox["p", "\[Alpha]"], 
      SubscriptBox["p", "\[Beta]"]}], "-", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["L", "\[Alpha]\[Beta]"], "\[Gamma]"], 
      SuperscriptBox["S", "\[Alpha]\[Beta]"], 
      SubscriptBox["p", "\[Gamma]"]}]}]}], TraditionalForm]],ExpressionUUID->
  "29473fb2-f4e8-4464-ae5d-306b3793073a"],
 ". "
}], "Subsection",
 CellChangeTimes->{{3.9112884433012333`*^9, 3.9112884538822947`*^9}, {
  3.928464029198028*^9, 3.928464031271184*^9}, {3.937454067968692*^9, 
  3.9374540761211777`*^9}, {3.937470076124412*^9, 3.937470127867922*^9}, {
  3.9630428811466084`*^9, 3.9630428814104233`*^9}, {3.973758263525689*^9, 
  3.973758396612323*^9}, {3.9738327489757423`*^9, 
  3.973832777031912*^9}},ExpressionUUID->"daa72fa6-413b-4a4c-9da5-\
ab625271a22d"],

Cell[TextData[{
 "We need to solve the following equations from the text for the conformal \
and full symmetries:\[LineSeparator]\t (4.7a)",
 Cell[BoxData[
  FormBox[
   RowBox[{"       ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["p", "\[Alpha]"], 
      SuperscriptBox["p", "\[Beta]"], 
      SuperscriptBox["p", "\[Gamma]"], 
      RowBox[{
       SubscriptBox["\[Del]", "\[Alpha]"], 
       SubscriptBox["K", "\[Beta]\[Gamma]"]}]}], "=", "0", " "}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "563ac6dd-c16c-46b8-8713-1b17181b23db"],
 ",\[LineSeparator]\t (4.7b)",
 Cell[BoxData[
  FormBox[
   RowBox[{"      ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["S", "\[Mu]\[Nu]"], 
      SuperscriptBox["p", "\[Alpha]"], 
      RowBox[{
       SuperscriptBox["p", "\[Beta]"], "(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Del]", "\[Beta]"], 
         SubscriptBox["L", "\[Mu]\[Nu]\[Beta]"]}], "-", 
        RowBox[{
         SubscriptBox["R", "\[Sigma]\[Alpha]\[Mu]\[Nu]"], 
         SubscriptBox[
          SuperscriptBox["K", "\[Sigma]"], "\[Beta]"]}]}], ")"}]}], "=", "0", 
     " "}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8a40821a-b350-42ac-b336-4588047d26e4"],
 ",\n\t (4.7c)",
 Cell[BoxData[
  FormBox[
   RowBox[{"     ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["S", "\[Mu]\[Nu]"], 
      SuperscriptBox["p", "\[Alpha]"], 
      SuperscriptBox["p", "\[Beta]"], 
      RowBox[{
       SubscriptBox[
        OverscriptBox["t", "."], "\[Nu]"], "(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Del]", "\[Nu]"], 
         SubscriptBox["\[CapitalKappa]", "\[Alpha]\[Beta]"]}], "-", 
        RowBox[{"2", 
         SubscriptBox["L", "\[Mu]\[Alpha]\[Beta]"]}]}], ")"}]}], "=", "0"}]}],
    TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ef9b15f7-9bfd-4f78-81d7-f2be2a821810"],
 " .\[LineSeparator]Note that we have already solved (4.7a) since ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["K", "\[Alpha]\[Beta]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9496f7e7-6812-4f7f-83ad-508f178a3eb4"],
 " is a conformal Killing tensor and we have ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "\[Mu]\[Nu]"], 
     SuperscriptBox["p", "\[Mu]"], 
     SuperscriptBox["p", "\[Nu]"]}], "=", 
    RowBox[{"O", "(", 
     SuperscriptBox["S", "2"], ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c6750cab-58bb-48ba-b614-dd6a62baf4c7"],
 " or ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["K", "\[Alpha]\[Beta]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "706df31e-4e4e-4d21-8683-ecf8d21219d0"],
 " is a Killing tensor."
}], "Item",
 CellChangeTimes->{{3.973758398588819*^9, 3.973758435298955*^9}, {
  3.973761504469055*^9, 3.97376153325968*^9}, {3.973832508204941*^9, 
  3.973832745741227*^9}, {3.973833968078012*^9, 
  3.9738339699391117`*^9}},ExpressionUUID->"2937acf0-1bee-4a15-9334-\
399d69f69bd5"],

Cell[CellGroupData[{

Cell[TextData[{
 "Defining ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", 
    RowBox[{"abc", " "}]], TraditionalForm]],ExpressionUUID->
  "db28e71b-8007-44ee-9e7d-dbfa1c15b06a"],
 " in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "ab"], TraditionalForm]],ExpressionUUID->
  "01535a44-4614-45e2-8e86-2df24e5bc4f0"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Xi]", "a"], TraditionalForm]],ExpressionUUID->
  "9006fab1-81df-47ce-a89d-6e7c4738473f"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "ab"], TraditionalForm]],ExpressionUUID->
  "401883f3-9a8b-4215-8b7a-deac9946af6b"],
 " as in Eqs. (4.3) and (4.11) of the text:"
}], "Item",
 CellChangeTimes->{{3.911288337433695*^9, 3.911288343572464*^9}, {
  3.91128949480972*^9, 3.911289503409501*^9}, {3.9374540796166162`*^9, 
  3.937454121031556*^9}, {3.937454784482709*^9, 3.937454868173643*^9}, {
  3.937464320045457*^9, 3.937464354640955*^9}, {3.9737397473777857`*^9, 
  3.9737397661765423`*^9}, {3.973833989332994*^9, 
  3.973834024652142*^9}},ExpressionUUID->"5930f453-2091-417d-b978-\
c3fa020953c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"L", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], ",", "Md", ",", 
   RowBox[{"Antisymmetric", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.93745416271944*^9, 3.937454183799081*^9}, {
  3.937454300988571*^9, 3.9374543053953657`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"a502596a-90ba-4250-820a-89974ebcab8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"L", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`L[-$CellContext`a, -$CellContext`b, -$CellContext`c], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAWIGpg5+ybC3jjX3LWVA9Cynzb1SQFrs65E2BSDdxFow
ywFI6/3tCXre9tbxy/7sztU9bx1dbqtMANFJfqvlNHvfOor2VW0PBdJKoRMN
a4B0wLEungVAOqy+zPMMkL74fUHmFSC9vLXKPbjvreOWlcdNLgBp68tGPl+A
dBS3Vd4vIP3n+j+liv63jjMuGbyZA6TTj/YcWQqkBa6tuAyideNOxywD0p7p
Sf3fJrx1XBGkfEN+4lvHU48iZrbOeuvI3PFaoBNI850sXuA3+61jSljBj1Ag
bSPowBAGpLmEvPgjgfQ50Y2GILpntflsEF3mKLgxGkjfjEnbB6IlWPoeVwNp
l/iW4BogzaYYEw6iY7feaQLRD74mXADRe55e+wSiF78w+w6ilSexsK8D0lPi
dnKDaADxnLZv
  "],
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"dd1b45d1-d036-4e3c-8854-1de1c1871325"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LRule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "b"}]}], "]"}], 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"-", "c"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Xi]", "[", 
               RowBox[{"-", "a"}], "]"}], 
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"-", "b"}], ",", 
                RowBox[{"-", "c"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"\[Xi]", "[", 
               RowBox[{"-", "b"}], "]"}], 
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"-", "a"}], ",", 
                RowBox[{"-", "c"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Xi]", "[", "d", "]"}], 
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"-", "d"}], ",", 
                RowBox[{"-", "a"}]}], "]"}], 
              RowBox[{"Met", "[", 
               RowBox[{
                RowBox[{"-", "b"}], ",", 
                RowBox[{"-", "c"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"\[Xi]", "[", "d", "]"}], 
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"-", "d"}], ",", 
                RowBox[{"-", "b"}]}], "]"}], 
              RowBox[{"Met", "[", 
               RowBox[{
                RowBox[{"-", "a"}], ",", 
                RowBox[{"-", "c"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["2", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"dh", "[", 
            RowBox[{
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "b"}], ",", 
             RowBox[{"-", "d"}]}], "]"}], 
           RowBox[{"h", "[", 
            RowBox[{
             RowBox[{"-", "c"}], ",", "d"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "d"}], "]"}], 
              RowBox[{"dh", "[", 
               RowBox[{
                RowBox[{"-", "b"}], ",", 
                RowBox[{"-", "c"}], ",", 
                RowBox[{"-", "d"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"-", "b"}], ",", "d"}], "]"}], 
              RowBox[{"dh", "[", 
               RowBox[{
                RowBox[{"-", "a"}], ",", 
                RowBox[{"-", "c"}], ",", 
                RowBox[{"-", "d"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
     "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.973762212277363*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"a872a92a-8f6f-41c1-9230-39bd16b0eaa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Comparison with previously known terms (i.e. the second line of Eq. (4.3)).\
\>", "Item",
 CellChangeTimes->{{3.973742702857975*^9, 3.97374271355132*^9}, 
   3.973831045981306*^9, {3.9738340301077013`*^9, 
   3.973834042795368*^9}},ExpressionUUID->"28be7355-de1c-4828-9046-\
9b796d3bff9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"fky", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], ",", "Md", ",", 
   RowBox[{"Antisymmetric", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.968140030955408*^9, 3.968140039441948*^9}, {
  3.9681401466072187`*^9, 3.96814016727894*^9}, {3.973934824520522*^9, 
  3.973934830991981*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"36e68891-003b-46e5-a204-67dc12575349"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"fky", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`fky[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.973762265774975*^9, 3.9737665365827713`*^9, 
  3.9737666432458887`*^9, 3.9738324764791603`*^9, 3.973833372206897*^9, 
  3.973833402910901*^9, 3.973833750930932*^9, 3.973834371063465*^9, 
  3.973834646804311*^9, 3.973834681755398*^9, 3.973935160172083*^9, 
  3.9739351978306847`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"74324d67-71f1-435b-af53-fbfaf6bb4b62"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"KYrule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"fky", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"epsilonMet", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", "c", ",", "d"}], "]"}], 
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.968140169423634*^9, 3.968140223501411*^9}, 
   3.9739348264249*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"0129641b-3fbd-4d52-ad5f-51a625c559dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"LMassive", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], ",", "Md"}], "]"}]], "Input",
 CellChangeTimes->{{3.968140874910199*^9, 3.968140889108816*^9}, {
  3.973740659715641*^9, 3.973740662923848*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"d4a8bf3e-0a47-4c10-8e06-0ec879879da6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"LMassive", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`LMassive[-$CellContext`a, -$CellContext`b, -$CellContext`c], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968140890393923*^9, 3.968316559156252*^9, 
  3.96840111142679*^9, 3.97332809798974*^9, 3.97333519874496*^9, 
  3.97374066621729*^9, 3.973754819650049*^9, 3.9737548821564693`*^9, 
  3.973761146453782*^9, 3.973761421652932*^9, 3.97376226583724*^9, 
  3.973766536642383*^9, 3.973766643345999*^9, 3.973832476542922*^9, 
  3.973833372275754*^9, 3.973833402958323*^9, 3.9738337509943733`*^9, 
  3.973834371106122*^9, 3.9738346468723507`*^9, 3.973834681816595*^9, 
  3.973935160209723*^9, 3.973935197857461*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f0903cb8-83ad-442a-a701-a50a40639f85"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LMassiveRule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"LMassive", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "]"}], ",", 
      RowBox[{"Evaluate", "@", 
       RowBox[{"ToCanonical", "[", 
        RowBox[{"Antisymmetrize", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"\[Xi]", "[", "f", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"epsilonMet", "[", 
               RowBox[{
                RowBox[{"-", "f"}], ",", 
                RowBox[{"-", "a"}], ",", 
                RowBox[{"-", "e"}], ",", 
                RowBox[{"-", "b"}]}], "]"}], 
              RowBox[{"fky", "[", 
               RowBox[{"e", ",", 
                RowBox[{"-", "c"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"epsilonMet", "[", 
               RowBox[{
                RowBox[{"-", "f"}], ",", 
                RowBox[{"-", "a"}], ",", 
                RowBox[{"-", "e"}], ",", 
                RowBox[{"-", "c"}]}], "]"}], 
              RowBox[{"fky", "[", 
               RowBox[{"e", ",", 
                RowBox[{"-", "b"}]}], "]"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "b"}]}], "}"}]}], "]"}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.968140891317738*^9, 3.968140933508724*^9}, {
   3.9681409867715054`*^9, 3.968140994866665*^9}, {3.973740668036723*^9, 
   3.9737406885756693`*^9}, {3.9737407330406637`*^9, 3.973740745877242*^9}, {
   3.973740984991337*^9, 3.973740999887129*^9}, 3.973742752145636*^9, 
   3.9737548591933937`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"aef79169-24db-453b-8996-162509819669"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"L", "[", 
              RowBox[{
               RowBox[{"-", "a"}], ",", 
               RowBox[{"-", "b"}], ",", 
               RowBox[{"-", "c"}]}], "]"}], "-", 
             RowBox[{"LMassive", "[", 
              RowBox[{
               RowBox[{"-", "a"}], ",", 
               RowBox[{"-", "b"}], ",", 
               RowBox[{"-", "c"}]}], "]"}]}], "/.", "LRule"}], "/.", 
           "LMassiveRule"}], "/.", "KYrule"}], "/.", "LMassiveRule"}], "//", 
        "ToCanonical"}], "//", "ContractMetric"}], ")"}], "/.", 
     RowBox[{"dim", "->", "4"}]}], "/.", "dhrule0"}], "//", "ToCanonical"}], "//", 
  RowBox[{"FullSimplification", "[", "]"}]}]], "Input",
 CellChangeTimes->{
  3.973741375096031*^9, {3.973934859262929*^9, 3.973934863018914*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"dad7fda6-d699-4ca8-89c4-02acbbcc0f8f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.973741375912634*^9, 3.973754820167259*^9, {3.973754861470005*^9, 
   3.973754882386882*^9}, 3.973761146671761*^9, 3.9737614219168*^9, 
   3.9737622211318207`*^9, 3.9737622660591097`*^9, 3.9737665368488617`*^9, 
   3.97376664362188*^9, 3.973832476734584*^9, 3.973833372467115*^9, 
   3.9738334031437283`*^9, 3.973833751179576*^9, 3.973834371296238*^9, 
   3.9738346470599318`*^9, 3.973834682007166*^9, 3.973935160399787*^9, 
   3.973935198049752*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"f1868b64-eeb2-4bfb-8db6-171eb85b03c6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "D conservation equation (4.7c) in text:\[LineSeparator]\t\t\t ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["S", "\[Mu]\[Nu]"], 
     SuperscriptBox["p", "\[Alpha]"], 
     SuperscriptBox["p", "\[Beta]"], 
     RowBox[{
      SubscriptBox[
       OverscriptBox["t", "."], "\[Nu]"], "(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Del]", "\[Nu]"], 
        SubscriptBox["\[CapitalKappa]", "\[Alpha]\[Beta]"]}], "-", 
       RowBox[{"2", 
        SubscriptBox["L", "\[Mu]\[Alpha]\[Beta]"]}]}], ")"}]}], "=", "0"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3dd8d722-001d-4072-b39c-d2aa2cae9b11"]
}], "Item",
 CellChangeTimes->{{3.911289603621016*^9, 3.9112896099034767`*^9}, {
  3.937455060496099*^9, 3.937455073471657*^9}, {3.973743046991091*^9, 
  3.973743232667102*^9}},ExpressionUUID->"48ccbe71-a391-4bcc-bfb4-\
770872f5adb6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"-", "a"}], "]"}], ",", "Md"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"a", ",", "b"}], "]"}], ",", "Md", ",", 
    RowBox[{"Antisymmetric", "[", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"tdot", "[", "a", "]"}], ",", "Md"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.911290370568829*^9, {3.911313372766429*^9, 3.911313408127575*^9}, {
   3.911367650170848*^9, 3.911367661201077*^9}, {3.928464059499279*^9, 
   3.928464064306231*^9}, {3.937453830647188*^9, 3.9374538388548613`*^9}, {
   3.9374550759919*^9, 3.937455116958596*^9}, {3.937457236171548*^9, 
   3.937457263587006*^9}, {3.937457336985446*^9, 3.937457356760777*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"4590e05d-4a63-4888-bb38-f53826805a7f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"p", "[", 
    RowBox[{"-", "a"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`p[-$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAGIer8JZDmFvHY/F6Ac/b3vruKU0t3N1z1vHb1xqE0C0
T+oaOc3et46TJlVvDwXSoZsnGdYA6Z/lE3gWAOmrfoKRZ4D0tI5FmVeAtE9+
jXtw31vH/odnTS4A6a255j5fgPSUz3Z5v4B0x3Zu5Yr+t45HLrm9mQOk+aKW
H1kKpA2dD18G0ZlXH8UsA9J538v7v01469jAZ3VDfuJbx6SzhTNbZ711nNfF
KNgJpNk0Zzzzm/3WcV3L9B+hQHrbqkCGMCAd8CCKPxJI+50/ZAiiw185zQbR
SUoyG6OB9KtDZftAtEj3jMfVIL7yhOAaIJ2WkhoOolWOPmsC0eyS2RdA9Brm
x59A9D07x+8g+lMGL/s6IH3J9RA3iAYAxf+q2A==
  "],
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"c4114a7d-a35a-4c28-bf56-b257069833e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"S", "[", 
    RowBox[{"a", ",", "b"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`S[$CellContext`a, $CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAGIer8JZDmFvHY/F6Ac/b3vruKU0t3N1z1vHb1xqE0C0
T+oaOc3et46TJlVvDwXSoZsnGdYA6Z/lE3gWAOmrfoKRZ4D0tI5FmVeAtE9+
jXtw31vH/odnTS4A6a255j5fgPSUz3Z5v4B0x3Zu5Yr+t45HLrm9mQOk+aKW
H1kKpA2dD18G0ZlXH8UsA9J538v7v01469jAZ3VDfuJbx6SzhTNbZ711nNfF
KNgJpNk0Zzzzm/3WcV3L9B+hQHrbqkCGMCAd8CCKPxJI+50/ZAiiw185zQbR
SUoyG6OB9KtDZftAtEj3jMfVIL7yhOAaIJ2WkhoOolWOPmsC0eyS2RdA9Brm
x59A9D07x+8g+lMGL/s6IL0l6hA3iAYAxaKqzw==
  "],
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"4f86bd66-c60a-4fd4-9f62-2df960ed5540"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"tdot", "[", "a", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`tdot[$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAGIer8JZDmFvHY/F6Ac/b3vruKU0t3N1z1vHb1xqE0C0
T+oaOc3et46TJlVvDwXSoZsnGdYA6Z/lE3gWAOmrfoKRZ4D0tI5FmVeAtE9+
jXtw31vH/odnTS4A6a255j5fgPSUz3Z5v4B0x3Zu5Yr+t45HLrm9mQOk+aKW
H1kKpA2dD18G0ZlXH8UsA9J538v7v01469jAZ3VDfuJbx6SzhTNbZ711nNfF
KNgJpNk0Zzzzm/3WcV3L9B+hQHrbqkCGMCAd8CCKPxJI+50/ZAiiw185zQbR
SUoyG6OB9KtDZftAtEj3jMfVIL7yhOAaIJ2WkhoOolWOPmsC0eyS2RdA9Brm
x59A9D07x+8g+lMGL/s6IM1UeogbRAMAwM+qOA==
  "],
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"3ee2f501-2059-4572-bab4-96d00ea05eaa"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HRul", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "a", "]"}], 
       RowBox[{"p", "[", 
        RowBox[{"-", "a"}], "]"}]}], ",", "0"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TDrul", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"b", ",", "a"}], "]"}], 
       RowBox[{"p", "[", 
        RowBox[{"-", "a"}], "]"}]}], ",", "0"}], "}"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.937457245320291*^9, 3.9374573259941797`*^9}, {
  3.937457496477869*^9, 3.937457496669458*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"3544a7b2-f6f5-4f8a-9c1c-0484d70886c9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1TD", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"p", "[", "a", "]"}], 
        RowBox[{"p", "[", "b", "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"c", ",", "d"}], "]"}], 
        RowBox[{"tdot", "[", 
         RowBox[{"-", "d"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"CDMet", "[", 
            RowBox[{"-", "c"}], "]"}], "[", 
           RowBox[{"\[CapitalKappa]", "[", 
            RowBox[{
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "b"}]}], "]"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"L", "[", 
            RowBox[{
             RowBox[{"-", "c"}], ",", 
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "b"}]}], "]"}]}]}], ")"}]}], "/.", 
       "\[CapitalKappa]rule"}], "/.", "LRule"}], "/.", "Gradhrule"}], "//", 
    "ToCanonical"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"eq1TD", "//", "ContractMetric"}], ")"}], "/.", "HRul"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9666573795127573`*^9, 3.9666574003918867`*^9}, {
   3.966657437873057*^9, 3.966657438111252*^9}, 3.968206487521821*^9, {
   3.97374034838062*^9, 3.9737404220511*^9}, {3.9737421146029873`*^9, 
   3.973742115247443*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"01b8a27c-14eb-416b-8c26-6d0f58167ab1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.966657403809424*^9, 3.9666574385436783`*^9}, 
   3.966657470138473*^9, 3.9666737411516438`*^9, 3.966933563959238*^9, 
   3.967189414569725*^9, 3.967190189089682*^9, {3.967190264682207*^9, 
   3.96719028118292*^9}, 3.967255103862082*^9, {3.9672563404226933`*^9, 
   3.967256358635927*^9}, 3.9672574719056463`*^9, {3.967257692045973*^9, 
   3.967257711798493*^9}, {3.967257820750309*^9, 3.9672578379671926`*^9}, 
   3.96726332983053*^9, 3.967275890090475*^9, 3.9675246306036663`*^9, 
   3.9675277912476807`*^9, 3.9675279383356256`*^9, 3.9675280904785347`*^9, 
   3.967533336472041*^9, 3.967536135293082*^9, 3.967608674303961*^9, {
   3.967616352972913*^9, 3.9676163694107113`*^9}, 3.967616464941383*^9, 
   3.9676221538121767`*^9, 3.967624460115601*^9, 3.967626789341566*^9, 
   3.967626910249749*^9, 3.967628007181772*^9, 3.9682064879762373`*^9, 
   3.96828999308961*^9, 3.9683123043714027`*^9, 3.968316539856922*^9, 
   3.968401089937818*^9, 3.973328075691765*^9, 3.973335176182261*^9, {
   3.973740385086673*^9, 3.973740473852358*^9}, 3.973740518083797*^9, 
   3.9737421157489157`*^9, 3.973754820854621*^9, 3.973754882661603*^9, 
   3.9737611469506617`*^9, 3.9737614222042313`*^9, 3.973762266224283*^9, 
   3.9737665369959497`*^9, 3.973766643842298*^9, 3.973832476891736*^9, 
   3.973833372636236*^9, 3.97383340328063*^9, 3.973833751359109*^9, 
   3.9738343714625187`*^9, 3.973834647233603*^9, 3.973834682156702*^9, 
   3.9739351605210123`*^9, 3.973935198176149*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"ea1adb97-7680-4064-8e72-81480093b008"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "We thus get Eq. (4.14b) of the text:\[LineSeparator]\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], 
      SubscriptBox["\[CapitalKappa]", "\[Alpha]\[Beta]"]}], "-", 
     RowBox[{"2", 
      SubscriptBox["L", 
       RowBox[{"\[Mu]", "(", "\[Alpha]\[Beta]", ")"}]]}]}], "=", 
    RowBox[{"2", 
     SuperscriptBox["\[Xi]", "\[Rho]"], 
     SubscriptBox["h", "\[Rho]\[Mu]"], 
     SubscriptBox["g", "\[Alpha]\[Beta]"]}]}], TraditionalForm]],
  ExpressionUUID->"b2109694-048f-45dc-a43a-846050911fdc"]
}], "Item",
 CellChangeTimes->{{3.973832197533503*^9, 3.9738322834821367`*^9}, {
  3.973934967529512*^9, 
  3.973934972406783*^9}},ExpressionUUID->"c73acaed-e0c5-44f7-ac41-\
cede1eb3012d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"CDMet", "[", 
           RowBox[{"-", "c"}], "]"}], "[", 
          RowBox[{"\[CapitalKappa]", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "b"}]}], "]"}], "]"}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L", "[", 
            RowBox[{
             RowBox[{"-", "c"}], ",", 
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "b"}]}], "]"}], "+", 
           RowBox[{"L", "[", 
            RowBox[{
             RowBox[{"-", "c"}], ",", 
             RowBox[{"-", "b"}], ",", 
             RowBox[{"-", "a"}]}], "]"}]}], ")"}], "-", 
         RowBox[{"2", 
          RowBox[{"\[Xi]", "[", "d", "]"}], 
          RowBox[{"h", "[", 
           RowBox[{
            RowBox[{"-", "d"}], ",", 
            RowBox[{"-", "c"}]}], "]"}], 
          RowBox[{"Met", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "b"}]}], "]"}]}]}], ")"}], "/.", 
       "\[CapitalKappa]rule"}], "/.", "LRule"}], "/.", "Gradhrule"}], "//", 
    "ContractMetric"}], "//", "ToCanonical"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9666666559347267`*^9, 3.966666726785026*^9}, {
   3.966666756894723*^9, 3.966666771243485*^9}, 3.967704043699676*^9, {
   3.9737419766980867`*^9, 3.9737420389295483`*^9}, {3.97383406197823*^9, 
   3.973834108196948*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"b9e33d9e-6d32-429d-abad-17b187616673"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.966666710741166*^9, 3.966666727243116*^9}, {
   3.966666760499745*^9, 3.966666771802959*^9}, 3.966673741252709*^9, 
   3.966933564069458*^9, 3.9671894147215557`*^9, 3.967190327873825*^9, 
   3.967256348364106*^9, 3.967256382169283*^9, 3.967256498074974*^9, 
   3.96725787057969*^9, 3.967263330043511*^9, 3.967275890246895*^9, 
   3.967527940589713*^9, 3.967533336669978*^9, 3.967536137856688*^9, 
   3.967608674566392*^9, 3.967616477698638*^9, {3.967624437448202*^9, 
   3.967624462487118*^9}, 3.9676267894828167`*^9, 3.967626910393249*^9, 
   3.967628007353908*^9, 3.967703882034504*^9, 3.968289982414852*^9, 
   3.9683165400282373`*^9, 3.968401090222219*^9, 3.973328076128735*^9, 
   3.9733351763673697`*^9, {3.973741988396295*^9, 3.973742039481823*^9}, 
   3.973754820906808*^9, 3.973754882763837*^9, 3.973761146999802*^9, 
   3.973761422264325*^9, 3.9737622663616037`*^9, 3.973766537056715*^9, 
   3.973766643909548*^9, 3.9738324769582653`*^9, 3.973833372723507*^9, 
   3.973833403344871*^9, 3.9738337514272003`*^9, {3.9738340869959097`*^9, 
   3.973834108818759*^9}, 3.973834371509695*^9, 3.9738346472847137`*^9, 
   3.9738346822065687`*^9, 3.973935160567561*^9, 3.973935198220759*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"68cf5041-3031-4765-a3ba-3a10bfc5c468"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "On the other hand, when ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "ab"], TraditionalForm]],ExpressionUUID->
  "95c29166-63fe-420a-ba88-fe2606ed8bd0"],
 " is closed and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["K", "ab"], TraditionalForm]],ExpressionUUID->
  "b2caefd8-3499-4c9c-8879-c083e4cb5566"],
 " is a Killing tensor we recover the massive result: \[LineSeparator]\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], 
      SubscriptBox["\[CapitalKappa]", "\[Alpha]\[Beta]"]}], "-", 
     RowBox[{"2", 
      SubscriptBox["L", 
       RowBox[{"\[Mu]", "(", "\[Alpha]\[Beta]", ")"}]]}]}], "=", "0"}], 
   TraditionalForm]],ExpressionUUID->"87cd26f8-c985-4931-be62-2d7dfff5e88b"]
}], "Item",
 CellChangeTimes->{{3.973831259590724*^9, 3.973831318687017*^9}, {
  3.973832172620863*^9, 3.9738321908858547`*^9}, {3.9738322904124804`*^9, 
  3.973832304445101*^9}},ExpressionUUID->"5aeb36c5-36dd-4be3-845c-\
73af09d45888"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"CDMet", "[", 
            RowBox[{"-", "c"}], "]"}], "[", 
           RowBox[{"K", "[", 
            RowBox[{
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "b"}]}], "]"}], "]"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{
              RowBox[{"-", "c"}], ",", 
              RowBox[{"-", "a"}], ",", 
              RowBox[{"-", "b"}]}], "]"}], "+", 
            RowBox[{"L", "[", 
             RowBox[{
              RowBox[{"-", "c"}], ",", 
              RowBox[{"-", "b"}], ",", 
              RowBox[{"-", "a"}]}], "]"}]}], ")"}]}], ")"}], "/.", "Krule"}], 
       "/.", "LRule"}], "/.", "Gradhrule"}], "/.", "dhrule0"}], "//", 
    "ContractMetric"}], "//", "ToCanonical"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.966667217760208*^9, 3.966667225143467*^9}, {
   3.96725650454944*^9, 3.9672565219497957`*^9}, {3.97374232693087*^9, 
   3.9737423331181383`*^9}, {3.9737424162316313`*^9, 3.973742472087099*^9}, {
   3.9737425087842007`*^9, 3.973742517441833*^9}, {3.973742587494422*^9, 
   3.973742601504796*^9}, {3.9737427778484697`*^9, 3.9737427808665657`*^9}, 
   3.9737622427733727`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"55451af3-f1e4-4960-b032-22480856f02f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9666672184853153`*^9, 3.966667225685185*^9}, 
   3.966673741288513*^9, 3.966933564108197*^9, 3.967189414832879*^9, 
   3.967190338099251*^9, 3.967256467577736*^9, {3.967256498633594*^9, 
   3.9672565222423887`*^9}, 3.967257874641224*^9, 3.967263330148328*^9, 
   3.9672758903222713`*^9, 3.967533336741786*^9, 3.967536139323855*^9, 
   3.967608674660488*^9, 3.9676164792128687`*^9, 3.967622280219962*^9, 
   3.9676223154563627`*^9, 3.9676267895516443`*^9, 3.96762691046082*^9, 
   3.967628007415297*^9, 3.968316540232677*^9, 3.968401090462489*^9, 
   3.973328076354844*^9, 3.973335176593472*^9, {3.973742423768601*^9, 
   3.973742472798977*^9}, {3.973742510308576*^9, 3.973742517965156*^9}, 
   3.97374278188212*^9, 3.973754820947912*^9, 3.9737548828040457`*^9, 
   3.9737611470384483`*^9, 3.973761422311891*^9, 3.973762266420549*^9, 
   3.9737665370955563`*^9, 3.973766643988652*^9, 3.973831212964953*^9, 
   3.9738324769983892`*^9, 3.973833372766901*^9, 3.973833403385936*^9, 
   3.973833751467667*^9, 3.9738343715547256`*^9, 3.973834647347481*^9, 
   3.973834682248609*^9, 3.973935160606883*^9, 3.973935198265045*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"a4a3504d-7c2e-4034-a31c-719ece5de641"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "D conservation equation (4.7b) in text:\[LineSeparator]\t\t\t ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["S", "\[Mu]\[Nu]"], 
     SuperscriptBox["p", "\[Alpha]"], 
     RowBox[{
      SuperscriptBox["p", "\[Beta]"], "(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Del]", "\[Beta]"], 
        SubscriptBox["L", "\[Mu]\[Nu]\[Beta]"]}], "-", 
       RowBox[{
        SubscriptBox["R", "\[Sigma]\[Alpha]\[Mu]\[Nu]"], 
        SubscriptBox[
         SuperscriptBox["K", "\[Sigma]"], "\[Beta]"]}]}], ")"}]}], "=", "0"}],
    TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fdfc33db-6d2e-4609-8bb6-8ccba3516e5a"]
}], "Item",
 CellChangeTimes->{{3.93745782792729*^9, 3.9374578616963997`*^9}, {
  3.9737431934679832`*^9, 3.973743195940282*^9}, {3.9737432436477213`*^9, 
  3.973743300164522*^9}, {3.973753609603491*^9, 
  3.9737536096036367`*^9}},ExpressionUUID->"a60e0503-6c6f-48b2-b184-\
72795fe5b070"],

Cell[CellGroupData[{

Cell["\<\
First we make rules for the integrability equations for the second \
derivatives of h (essentially Eq. (3.11), or Eq. (3.12) and (3.14) ).\
\>", "Item",
 CellChangeTimes->{{3.973743331573826*^9, 3.973743347567665*^9}, {
  3.973834182239555*^9, 
  3.973834237742281*^9}},ExpressionUUID->"42eb54cb-5898-4785-9008-\
5567de7c22b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GradGradhRule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"CDMet", "[", 
        RowBox[{"-", "a"}], "]"}], "[", 
       RowBox[{"dh", "[", 
        RowBox[{
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}], "]"}], ",", 
      RowBox[{"Evaluate", "@", "\[IndentingNewLine]", 
       RowBox[{"Simplification", "[", 
        RowBox[{"ToCanonical", "[", 
         RowBox[{
          FractionBox["3", "2"], 
          RowBox[{"Antisymmetrize", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], 
              RowBox[{"RiemannCDMet", "[", 
               RowBox[{"f", ",", 
                RowBox[{"-", "a"}], ",", 
                RowBox[{"-", "b"}], ",", 
                RowBox[{"-", "c"}]}], "]"}], 
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"-", "d"}], ",", 
                RowBox[{"-", "f"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Met", "[", 
                  RowBox[{
                   RowBox[{"-", "b"}], ",", 
                   RowBox[{"-", "c"}]}], "]"}], 
                 RowBox[{
                  RowBox[{"CDMet", "[", 
                   RowBox[{"-", "a"}], "]"}], "[", 
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"-", "d"}], "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"Met", "[", 
                  RowBox[{
                   RowBox[{"-", "b"}], ",", 
                   RowBox[{"-", "d"}]}], "]"}], 
                 RowBox[{
                  RowBox[{"CDMet", "[", 
                   RowBox[{"-", "a"}], "]"}], "[", 
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"-", "c"}], "]"}], "]"}]}], "-", 
                RowBox[{"3", 
                 RowBox[{"Met", "[", 
                  RowBox[{
                   RowBox[{"-", "a"}], ",", 
                   RowBox[{"-", "b"}]}], "]"}], 
                 RowBox[{
                  RowBox[{"CDMet", "[", 
                   RowBox[{"-", "c"}], "]"}], "[", 
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"-", "d"}], "]"}], "]"}]}]}], ")"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "b"}], ",", 
              RowBox[{"-", "c"}], ",", 
              RowBox[{"-", "d"}]}], "}"}]}], "]"}]}], "]"}], "]"}]}]}], "}"}],
     "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9672567198580303`*^9, 3.9672570302751627`*^9}, {
   3.967257075158614*^9, 3.967257090686411*^9}, 3.967258847872291*^9, {
   3.967275011355937*^9, 3.9672750153074017`*^9}, {3.967275082490581*^9, 
   3.967275082866063*^9}, {3.967534033213045*^9, 3.967534034206151*^9}, {
   3.9737438457967567`*^9, 3.9737438465799913`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"9569587f-409e-4e3e-bfb9-5da5a9bacdd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CDMet", "[", 
    RowBox[{"-", "a"}], "]"}], "[", 
   RowBox[{"dh", "[", 
    RowBox[{
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "]"}], "/.", "GradGradhRule"}]], "Input",
 CellChangeTimes->{{3.967257301813938*^9, 3.967257329803173*^9}, {
  3.967605026503786*^9, 3.96760526124879*^9}, {3.9676053804218397`*^9, 
  3.9676054004532433`*^9}, {3.973744925310895*^9, 3.973744926914283*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"4e955396-118d-48f9-a489-306ca655782a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["3", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "e", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`e, \
-$CellContext`b, -$CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`c, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "e", "b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`e, \
-$CellContext`b, -$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "e", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`e, \
-$CellContext`c, -$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"d", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Met[-$CellContext`d, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "b"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {" "},
             {"c"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CDMet[-$CellContext`b][
      $CellContext`\[Xi][-$CellContext`c]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Met[-$CellContext`c, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "b"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {" "},
             {"d"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CDMet[-$CellContext`b][
      $CellContext`\[Xi][-$CellContext`d]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"d", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Met[-$CellContext`d, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "c"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {" "},
             {"b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CDMet[-$CellContext`c][
      $CellContext`\[Xi][-$CellContext`b]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Met[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "c"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {" "},
             {"d"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CDMet[-$CellContext`c][
      $CellContext`\[Xi][-$CellContext`d]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Met[-$CellContext`c, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "d"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {" "},
             {"b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CDMet[-$CellContext`d][
      $CellContext`\[Xi][-$CellContext`b]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Met[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "d"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {" "},
             {"c"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CDMet[-$CellContext`d][
      $CellContext`\[Xi][-$CellContext`c]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.967257315091301*^9, 3.967257330335617*^9}, 
   3.967257887190692*^9, {3.967263330606827*^9, 3.9672633356816177`*^9}, 
   3.96727589061127*^9, {3.967523254448399*^9, 3.967523265397045*^9}, 
   3.9675333369408293`*^9, {3.967605209144566*^9, 3.96760526165007*^9}, 
   3.967605400959464*^9, 3.967608675063933*^9, 3.967616483468342*^9, 
   3.967626789874832*^9, 3.967626910780057*^9, 3.967628007789606*^9, 
   3.968316540734433*^9, 3.968401091041786*^9, 3.973328076892324*^9, 
   3.973335177181013*^9, 3.9737438500350637`*^9, 3.973754821308223*^9, 
   3.973754883075573*^9, 3.973761147299123*^9, 3.973761422625586*^9, 
   3.973762266734674*^9, 3.973766537352435*^9, 3.9737666442631273`*^9, 
   3.973832477260673*^9, 3.97383337335504*^9, 3.973833403691176*^9, 
   3.973833751805892*^9, 3.9738343718203487`*^9, 3.973834647610601*^9, 
   3.973834682553179*^9, 3.973935160907728*^9, 3.973935198559658*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"abf39799-8700-4700-bd2d-9e83b171d303"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"\[CapitalIota]", "[", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}], ",", 
      RowBox[{"-", "c"}], ",", 
      RowBox[{"-", "d"}]}], "]"}], ",", "Md"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.967619414660589*^9, 3.967619439179941*^9}, {
  3.973746466427919*^9, 3.9737464721960077`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e8a9feaf-f39d-4b44-906d-f3e81f215227"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[CapitalIota]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[CapitalIota][-$CellContext`a, -$CellContext`b, \
-$CellContext`c, -$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.967626791469116*^9, 3.967626912297909*^9, 
  3.967628009004613*^9, 3.968316541988599*^9, 3.968401092348145*^9, 
  3.9733280789497137`*^9, 3.973335178553344*^9, 3.973744072160673*^9, 
  3.9737548213354893`*^9, 3.9737548831004972`*^9, 3.973761147328171*^9, 
  3.973761422650908*^9, 3.973762266763525*^9, 3.973766537379575*^9, 
  3.973766644300259*^9, 3.973832477293089*^9, 3.9738333733838873`*^9, 
  3.9738334037135077`*^9, 3.973833751828216*^9, 3.9738343718425694`*^9, 
  3.973834647649743*^9, 3.973834682585465*^9, 3.973935160929873*^9, 
  3.973935198580432*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"bab5f6de-3670-4056-8022-785ab80f9ab2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"IRule", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalIota]", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}], ",", 
        RowBox[{"-", "d"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "e"}]}], "]"}], 
        RowBox[{"RiemannCDMet", "[", 
         RowBox[{"e", ",", 
          RowBox[{"-", "d"}], ",", 
          RowBox[{"-", "b"}], ",", 
          RowBox[{"-", "c"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{
          RowBox[{"-", "b"}], ",", 
          RowBox[{"-", "e"}]}], "]"}], 
        RowBox[{"RiemannCDMet", "[", 
         RowBox[{"e", ",", 
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "d"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "e"}]}], "]"}], 
        RowBox[{"RiemannCDMet", "[", 
         RowBox[{"e", ",", 
          RowBox[{"-", "b"}], ",", 
          RowBox[{"-", "d"}], ",", 
          RowBox[{"-", "a"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{
          RowBox[{"-", "d"}], ",", 
          RowBox[{"-", "e"}]}], "]"}], 
        RowBox[{"RiemannCDMet", "[", 
         RowBox[{"e", ",", 
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "b"}]}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Met", "[", 
            RowBox[{
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "c"}]}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{
             RowBox[{"-", "b"}], ",", 
             RowBox[{"-", "d"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Met", "[", 
            RowBox[{
             RowBox[{"-", "b"}], ",", 
             RowBox[{"-", "d"}]}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "c"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Met", "[", 
            RowBox[{
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "b"}]}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{
             RowBox[{"-", "c"}], ",", 
             RowBox[{"-", "d"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Met", "[", 
            RowBox[{
             RowBox[{"-", "c"}], ",", 
             RowBox[{"-", "d"}]}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "b"}]}], "]"}]}]}], ")"}]}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.973744317693841*^9, 3.9737443746442347`*^9}, {
  3.97374503159371*^9, 3.973745080191947*^9}, {3.973745792103513*^9, 
  3.973745829038867*^9}, {3.973745864583807*^9, 3.973745896829541*^9}, {
  3.973745983084839*^9, 3.973746046314324*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"3a720dbd-a8ca-4b00-a126-42df9d677cfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Now lets\[CloseCurlyQuote]s focus on the Eq. (4.7b). Here we will see that \
explicitly subtracting the identically zero term  ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["I", "\[Alpha]\[Beta]\[Gamma]\[Epsilon]"], 
   SubscriptBox[
    SuperscriptBox["h", "\[Epsilon]"], "\[Delta]"], " "}]], "Input",
  FontWeight->"Plain",ExpressionUUID->
  "a8d9c74d-1a84-4d5b-b27f-a83521af2405"],
 "from the equations and imposing the null condition and TD constraint we \
have explicitly zero."
}], "Item",
 CellChangeTimes->{{3.973744125216941*^9, 3.973744133604488*^9}, 
   3.973746537720462*^9, {3.973831141834735*^9, 3.973831178210106*^9}, {
   3.973832821095933*^9, 3.97383285477151*^9}, {3.97383291862006*^9, 
   3.973833012904285*^9}, {3.973834246126461*^9, 
   3.973834261490514*^9}},ExpressionUUID->"6be78d4d-1884-42ea-8039-\
644530311d0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"c", ",", "d"}], "]"}], 
              RowBox[{"p", "[", "a", "]"}], 
              RowBox[{"p", "[", "b", "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"\[CapitalIota]", "[", 
                   RowBox[{
                    RowBox[{"-", "a"}], ",", 
                    RowBox[{"-", "b"}], ",", 
                    RowBox[{"-", "c"}], ",", 
                    RowBox[{"-", "f"}]}], "]"}]}], 
                 RowBox[{"h", "[", 
                  RowBox[{"f", ",", 
                   RowBox[{"-", "d"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"CDMet", "[", 
                  RowBox[{"-", "b"}], "]"}], "[", 
                 RowBox[{"L", "[", 
                  RowBox[{
                   RowBox[{"-", "c"}], ",", 
                   RowBox[{"-", "d"}], ",", 
                   RowBox[{"-", "a"}]}], "]"}], "]"}], "-", 
                RowBox[{
                 RowBox[{"RiemannCDMet", "[", 
                  RowBox[{
                   RowBox[{"-", "f"}], ",", 
                   RowBox[{"-", "a"}], ",", 
                   RowBox[{"-", "c"}], ",", 
                   RowBox[{"-", "d"}]}], "]"}], 
                 RowBox[{"\[CapitalKappa]", "[", 
                  RowBox[{"f", ",", 
                   RowBox[{"-", "b"}]}], "]"}]}]}], ")"}]}], "/.", 
             "\[CapitalKappa]rule"}], "/.", "LRule"}], "/.", "Gradhrule"}], "/.",
           "Grad\[Xi]rule"}], "/.", "GradGradhRule"}], "//", "ToCanonical"}], 
       "//", "Simplification"}], "]"}], "/.", "Grad\[Xi]rule"}], "//", 
    "ToCanonical"}], "//", 
   RowBox[{"FullSimplification", "[", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.967257391143094*^9, 3.967257440606061*^9}, {
   3.9676084198354692`*^9, 3.96760848911333*^9}, {3.9676178333552523`*^9, 
   3.967617850874136*^9}, {3.9737440774111433`*^9, 3.973744077862094*^9}, {
   3.973746127330564*^9, 3.973746247885539*^9}, {3.973746356542934*^9, 
   3.973746356705319*^9}, {3.973746396224732*^9, 3.973746444870317*^9}, {
   3.973746475906966*^9, 3.973746477214677*^9}, {3.973746513214479*^9, 
   3.973746514836935*^9}, {3.973746903620878*^9, 3.973746906607635*^9}, 
   3.973747131349195*^9, {3.973766604745099*^9, 3.973766606591528*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"c20e5df3-015e-465d-b907-6faa41aaabca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"d\[Xi]", 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`d\[Xi][$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", " "},
           {"a", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`b, -$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"d\[Xi]", 
        StyleBox[GridBox[{
           {" ", "c"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`d\[Xi][-$CellContext`a, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`b, -$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"P", 
        StyleBox[GridBox[{
           {" ", " "},
           {"a", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`P[-$CellContext`a, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`b, -$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"d\[Xi]", 
        StyleBox[GridBox[{
           {"b", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`d\[Xi][$CellContext`b, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`c, -$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"P", 
        StyleBox[GridBox[{
           {" ", " "},
           {"a", "b"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`P[-$CellContext`a, -$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`c, -$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "c"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"P", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`P[-$CellContext`b, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`c, -$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`c, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "e", "b", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`e, \
-$CellContext`b, -$CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`d, $CellContext`f],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "c"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"d", "e"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"b", "c", "e", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`b, -$CellContext`c, \
-$CellContext`e, -$CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`d, $CellContext`f],
    Editable->False]}], "+", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "c"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"d", "e"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"b", "e", "c", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`b, -$CellContext`e, \
-$CellContext`c, -$CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`d, $CellContext`f],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "e"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`c, -$CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[CapitalIota]", 
        StyleBox[GridBox[{
           {" ", " ", "c", "d"},
           {"a", "b", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[CapitalIota][-$CellContext`a, -$CellContext`b, \
$CellContext`c, $CellContext`d],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"dh", 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`dh[-$CellContext`b, -$CellContext`c, -$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Xi][$CellContext`b],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{
  3.9672574410222397`*^9, 3.9672578978927393`*^9, 3.967263330666936*^9, 
   3.9672752186335363`*^9, 3.9672758910100813`*^9, 3.967524296707923*^9, 
   3.967527951046442*^9, 3.967533337290394*^9, 3.9675361713216467`*^9, 
   3.967608410094144*^9, 3.967608459551013*^9, 3.9676084899400663`*^9, 
   3.9676086755570107`*^9, 3.967616491712199*^9, {3.9676178363412733`*^9, 
   3.96761785145358*^9}, 3.967626791498992*^9, 3.967626912325626*^9, 
   3.967628009027684*^9, 3.968316542012718*^9, 3.968401092427557*^9, 
   3.973328079023445*^9, 3.973335178578271*^9, 3.9737440785149403`*^9, {
   3.9737461307479353`*^9, 3.973746249455559*^9}, 3.973746378159625*^9, 
   3.97374644539349*^9, 3.973746479026606*^9, 3.973746516597219*^9, 
   3.9737469082118483`*^9, 3.9737471331652613`*^9, 3.9737548227387877`*^9, 
   3.9737548844460793`*^9, 3.9737611486541233`*^9, 3.973761423931726*^9, 
   3.97376226824399*^9, 3.973766538555831*^9, 3.973766607786355*^9, 
   3.973766645175921*^9, 3.973832478153192*^9, 3.973833374479992*^9, 
   3.973833404552433*^9, 3.973833753021163*^9, 3.97383437267736*^9, 
   3.973834648537825*^9, 3.973834683458475*^9, 3.9739351617657833`*^9, 
   3.973935199409379*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"83037cbd-f8da-41e5-aa99-a6f6639454ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq2gterms", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"c", ",", "d"}], "]"}], 
              RowBox[{"p", "[", "a", "]"}], 
              RowBox[{"p", "[", "b", "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"\[CapitalIota]", "[", 
                   RowBox[{
                    RowBox[{"-", "a"}], ",", 
                    RowBox[{"-", "b"}], ",", 
                    RowBox[{"-", "c"}], ",", 
                    RowBox[{"-", "f"}]}], "]"}]}], 
                 RowBox[{"h", "[", 
                  RowBox[{"f", ",", 
                   RowBox[{"-", "d"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"CDMet", "[", 
                  RowBox[{"-", "b"}], "]"}], "[", 
                 RowBox[{"L", "[", 
                  RowBox[{
                   RowBox[{"-", "c"}], ",", 
                   RowBox[{"-", "d"}], ",", 
                   RowBox[{"-", "a"}]}], "]"}], "]"}], "-", 
                RowBox[{
                 RowBox[{"RiemannCDMet", "[", 
                  RowBox[{
                   RowBox[{"-", "f"}], ",", 
                   RowBox[{"-", "a"}], ",", 
                   RowBox[{"-", "c"}], ",", 
                   RowBox[{"-", "d"}]}], "]"}], 
                 RowBox[{"\[CapitalKappa]", "[", 
                  RowBox[{"f", ",", 
                   RowBox[{"-", "b"}]}], "]"}]}]}], ")"}]}], "/.", 
             "\[CapitalKappa]rule"}], "/.", "LRule"}], "/.", "Gradhrule"}], "/.",
           "Grad\[Xi]rule"}], "/.", "GradGradhRule"}], "//", "ToCanonical"}], 
       "//", "Simplification"}], "]"}], "/.", "Grad\[Xi]rule"}], "//", 
    "ToCanonical"}], "//", 
   RowBox[{"FullSimplification", "[", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9737471393036203`*^9, 3.973747143268553*^9}, 
   3.9737622372070103`*^9, {3.973766588385701*^9, 3.973766590832158*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"1425bca7-4c6c-40e3-a73a-6b1d23a33813"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"d\[Xi]", 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`d\[Xi][$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", " "},
           {"a", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`b, -$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"d\[Xi]", 
        StyleBox[GridBox[{
           {" ", "c"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`d\[Xi][-$CellContext`a, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`b, -$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"P", 
        StyleBox[GridBox[{
           {" ", " "},
           {"a", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`P[-$CellContext`a, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`b, -$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"d\[Xi]", 
        StyleBox[GridBox[{
           {"b", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`d\[Xi][$CellContext`b, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`c, -$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"P", 
        StyleBox[GridBox[{
           {" ", " "},
           {"a", "b"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`P[-$CellContext`a, -$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`c, -$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "c"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"P", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`P[-$CellContext`b, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`c, -$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`c, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "e", "b", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`e, \
-$CellContext`b, -$CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`d, $CellContext`f],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "c"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"d", "e"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"b", "c", "e", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`b, -$CellContext`c, \
-$CellContext`e, -$CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`d, $CellContext`f],
    Editable->False]}], "+", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "c"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"d", "e"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"b", "e", "c", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`b, -$CellContext`e, \
-$CellContext`c, -$CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`d, $CellContext`f],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "e"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[-$CellContext`c, -$CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[CapitalIota]", 
        StyleBox[GridBox[{
           {" ", " ", "c", "d"},
           {"a", "b", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[CapitalIota][-$CellContext`a, -$CellContext`b, \
$CellContext`c, $CellContext`d],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"dh", 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`dh[-$CellContext`b, -$CellContext`c, -$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"p", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`p[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"S", 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Xi][$CellContext`b],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{
  3.973747144961484*^9, 3.973754823988744*^9, 3.9737548857061768`*^9, 
   3.9737611499425364`*^9, 3.973761425077763*^9, 3.973762269306327*^9, 
   3.973766539719555*^9, {3.9737665924123297`*^9, 3.97376661019989*^9}, 
   3.973766646106318*^9, 3.973832479010963*^9, 3.9738333753083677`*^9, 
   3.9738334053412247`*^9, 3.973833753858027*^9, 3.9738343734782763`*^9, 
   3.973834649398901*^9, 3.973834684310973*^9, 3.973935162548973*^9, 
   3.973935200204647*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"6e0a9ee7-34a9-4722-8e55-a5188eaed5b2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
First we need the command \[OpenCurlyDoubleQuote]RiemannToSymRiemann\
\[CloseCurlyDoubleQuote] which expresses the Riemann tensor \
\[OpenCurlyDoubleQuote]RiemannCDMet\[CloseCurlyDoubleQuote] in terms of the \
tensor \[OpenCurlyDoubleQuote]SymRiemannCDMet\[CloseCurlyDoubleQuote] which \
naturally encodes the symmetries of the Riemann tensor e.g. the Bianchi \
identities. This command needs the package \[OpenCurlyDoubleQuote]xTras\
\[CloseCurlyDoubleQuote]. Which for some reason xAct doesn\[CloseCurlyQuote]t \
automatically encode in the Riemann: e.g.\
\>", "Item",
 CellChangeTimes->{{3.973830640457162*^9, 3.9738306540947723`*^9}, {
  3.973830732197278*^9, 3.97383083216234*^9}, {3.973830961285166*^9, 
  3.973830981668434*^9}, {3.973833029332794*^9, 3.9738330302796288`*^9}, {
  3.9738342736141357`*^9, 
  3.973834302420692*^9}},ExpressionUUID->"afab373c-631e-4946-ab11-\
246b7d23eee4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Antisymmetrize", "[", 
    RowBox[{
     RowBox[{"SymRiemannCDMet", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}], ",", 
       RowBox[{"-", "d"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}], ",", 
       RowBox[{"-", "d"}]}], "}"}]}], "]"}], "//", "ToCanonical"}], "//", 
  RowBox[{"FullSimplification", "[", "]"}]}]], "Input",
 CellChangeTimes->{{3.973830735378928*^9, 3.9738307370799913`*^9}, {
  3.9738308361147346`*^9, 3.973830920041463*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"e63f7119-613d-47fd-8f49-209b27170746"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.973830840698965*^9, 3.973830881361109*^9}, 
   3.973830920784709*^9, 3.973832479045179*^9, 3.973833375338007*^9, 
   3.973833405389982*^9, 3.973833753888094*^9, 3.973834373508339*^9, 
   3.9738346494362717`*^9, 3.973834684343754*^9, 3.973935162594178*^9, 
   3.973935200249106*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"8db1f7a8-b454-4d80-b9c4-4f2fc5eb1b3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Antisymmetrize", "[", 
    RowBox[{
     RowBox[{"RiemannCDMet", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}], ",", 
       RowBox[{"-", "d"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}], ",", 
       RowBox[{"-", "d"}]}], "}"}]}], "]"}], "//", "ToCanonical"}], "//", 
  RowBox[{"FullSimplification", "[", "]"}]}]], "Input",
 CellChangeTimes->{{3.973830926745181*^9, 3.973830927233148*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"0b0c10e4-3ac9-45c5-b86f-1c8f031f8964"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "3"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`b, \
-$CellContext`c, -$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "c", "b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`c, \
-$CellContext`b, -$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "d", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`d, \
-$CellContext`b, -$CellContext`c],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{3.973830927735622*^9, 3.9738324790898323`*^9, 
  3.973833375379435*^9, 3.9738334054308863`*^9, 3.973833753927906*^9, 
  3.973834373550846*^9, 3.973834649479373*^9, 3.973834684384922*^9, 
  3.9739351626349792`*^9, 3.973935200290677*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"29ab6167-cf02-4738-b7b8-ff73f6b778b3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Applying this to our result gives zero", "Item",
 CellChangeTimes->{{3.973830946320093*^9, 
  3.973830959254733*^9}},ExpressionUUID->"3bbc6dbf-cd83-4347-91cc-\
0db67bd4af49"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"eq2", "/.", "IRule"}], "//", "ContractMetric"}], "//", 
        "ToCanonical"}], "]"}], "/.", "TDrul"}], "/.", "HRul"}], "//", 
    "RiemannToSymRiemann"}], "//", "ToCanonical"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.973746262484187*^9, 3.973746320806525*^9}, {
   3.9737464894777412`*^9, 3.973746502254725*^9}, 3.97376138004251*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"ed4bedc3-3503-4ef1-8552-593363291513"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9737462660262127`*^9, 3.973746321315668*^9}, 
   3.9737463805085497`*^9, {3.973746491787938*^9, 3.973746518442485*^9}, 
   3.973746911671803*^9, 3.973747148029111*^9, 3.973754824152339*^9, 
   3.973754885876223*^9, 3.973761150111067*^9, 3.97376138124786*^9, 
   3.9737614252379837`*^9, 3.973762269477446*^9, 3.973766539884961*^9, {
   3.9737665975066833`*^9, 3.97376661286417*^9}, 3.9737666463099813`*^9, 
   3.973832479218481*^9, 3.97383337549988*^9, 3.973833405552906*^9, 
   3.9738337540488033`*^9, 3.9738343736754913`*^9, 3.9738346496031647`*^9, 
   3.973834684511894*^9, 3.9739351627577267`*^9, 3.973935200415983*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"ea649df1-5b12-4496-bec3-ea92cf475bd2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Let\[CloseCurlyQuote]s now explicitly find the terms proportional to the \
various metrics That is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "\[Mu]\[Nu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3049ec46-5af5-48e7-9e83-90a9c472e34b"],
 " from Eq. (4.15a) and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "\[Mu]\[Nu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6a6af598-0626-4af3-99ec-5e66cc74c447"],
 " from (4.15b)"
}], "Item",
 CellChangeTimes->{{3.973746637175956*^9, 3.973746651421755*^9}, {
  3.973746713524489*^9, 3.973746741707514*^9}, {3.9738335965051947`*^9, 
  3.9738335980970907`*^9}, {3.973833635954846*^9, 
  3.9738336803983088`*^9}},ExpressionUUID->"a49151f6-c096-4f51-bcdb-\
c23f4067a60d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "]"}], ",", "Md"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xrul", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}], ",", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"Antisymmetrize", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"d\[Xi]", "[", 
            RowBox[{
             RowBox[{"-", "a"}], ",", "c"}], "]"}], 
           RowBox[{"h", "[", 
            RowBox[{
             RowBox[{"-", "c"}], ",", 
             RowBox[{"-", "b"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox["2", "3"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"dh", "[", 
               RowBox[{
                RowBox[{"-", "a"}], ",", 
                RowBox[{"-", "b"}], ",", 
                RowBox[{"-", "c"}]}], "]"}], 
              RowBox[{"\[Xi]", "[", "c", "]"}]}], "-", 
             RowBox[{"3", 
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "c"}], "]"}], 
              RowBox[{"P", "[", 
               RowBox[{
                RowBox[{"-", "c"}], ",", 
                RowBox[{"-", "b"}]}], "]"}]}]}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "a"}], ",", 
           RowBox[{"-", "b"}]}], "}"}]}], "]"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "]"}], ",", "Md"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Yrul", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"d\[Xi]", "[", 
          RowBox[{
           RowBox[{"-", "a"}], ",", "c"}], "]"}], 
         RowBox[{"h", "[", 
          RowBox[{
           RowBox[{"-", "c"}], ",", 
           RowBox[{"-", "b"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"d\[Xi]", "[", 
          RowBox[{
           RowBox[{"-", "b"}], ",", "c"}], "]"}], 
         RowBox[{"h", "[", 
          RowBox[{
           RowBox[{"-", "c"}], ",", 
           RowBox[{"-", "a"}]}], "]"}]}]}], ")"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.973748676098291*^9, 3.9737487552550373`*^9}, {
  3.9737491110502863`*^9, 3.97374911187257*^9}, {3.973752205821697*^9, 
  3.973752210719211*^9}, {3.973752412103273*^9, 3.9737524214052763`*^9}, {
  3.97375287600893*^9, 3.973752876766673*^9}, {3.973753045753234*^9, 
  3.973753055914179*^9}, {3.973753099945751*^9, 3.973753120907167*^9}, {
  3.9737531897568083`*^9, 3.97375326711977*^9}, {3.973753327166717*^9, 
  3.9737534067335043`*^9}, {3.973753447171533*^9, 3.973753448490724*^9}, {
  3.973753519842651*^9, 3.9737535274292517`*^9}, {3.973753691429901*^9, 
  3.973753698468*^9}, {3.9737537673910713`*^9, 3.973753772511326*^9}, {
  3.973833703372607*^9, 3.973833730979227*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"f8afce71-62ac-4a2b-a0dd-3430b1c958f3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`X[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.973833754090329*^9, 3.973834373696649*^9, 
  3.973834649649996*^9, 3.9738346845472813`*^9, 3.9739351627772818`*^9, 
  3.973935200437298*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"6b6b0d58-4ab5-4b82-922d-e615035d3c32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Y", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Y[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.973833754090329*^9, 3.973834373696649*^9, 
  3.973834649649996*^9, 3.9738346845472813`*^9, 3.9739351627772818`*^9, 
  3.9739352004401093`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"5d280110-0244-46f4-a1e1-b8d056428a87"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expression", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Antisymmetrize", "[", 
     RowBox[{
      RowBox[{"Symmetrize", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"CDMet", "[", 
             RowBox[{"-", "b"}], "]"}], "[", 
            RowBox[{"L", "[", 
             RowBox[{
              RowBox[{"-", "c"}], ",", 
              RowBox[{"-", "d"}], ",", 
              RowBox[{"-", "a"}]}], "]"}], "]"}], "-", 
           RowBox[{
            RowBox[{"RiemannCDMet", "[", 
             RowBox[{
              RowBox[{"-", "f"}], ",", 
              RowBox[{"-", "a"}], ",", 
              RowBox[{"-", "c"}], ",", 
              RowBox[{"-", "d"}]}], "]"}], 
            RowBox[{"\[CapitalKappa]", "[", 
             RowBox[{"f", ",", 
              RowBox[{"-", "b"}]}], "]"}]}]}], ")"}], "-", 
         RowBox[{
          RowBox[{"\[CapitalIota]", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "b"}], ",", 
            RowBox[{"-", "c"}], ",", 
            RowBox[{"-", "f"}]}], "]"}], 
          RowBox[{"h", "[", 
           RowBox[{"f", ",", 
            RowBox[{"-", "d"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "c"}], ",", 
        RowBox[{"-", "d"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"X", "[", 
         RowBox[{
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "d"}]}], "]"}]}], 
       RowBox[{"Met", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Y", "[", 
           RowBox[{
            RowBox[{"-", "c"}], ",", 
            RowBox[{"-", "a"}]}], "]"}], 
          RowBox[{"Met", "[", 
           RowBox[{
            RowBox[{"-", "b"}], ",", 
            RowBox[{"-", "d"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Y", "[", 
           RowBox[{
            RowBox[{"-", "c"}], ",", 
            RowBox[{"-", "b"}]}], "]"}], 
          RowBox[{"Met", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "d"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Y", "[", 
           RowBox[{
            RowBox[{"-", "d"}], ",", 
            RowBox[{"-", "a"}]}], "]"}], 
          RowBox[{"Met", "[", 
           RowBox[{
            RowBox[{"-", "b"}], ",", 
            RowBox[{"-", "c"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Y", "[", 
           RowBox[{
            RowBox[{"-", "d"}], ",", 
            RowBox[{"-", "b"}]}], "]"}], 
          RowBox[{"Met", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "c"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.973749119844029*^9, 3.9737491453855124`*^9}, {
  3.973752082544771*^9, 3.973752168912279*^9}, {3.973752224844377*^9, 
  3.973752283771186*^9}, {3.973752316954097*^9, 3.97375236886515*^9}, {
  3.973752431680193*^9, 3.973752485331427*^9}, {3.9737525983610973`*^9, 
  3.973752598871851*^9}, {3.973752660398353*^9, 3.9737526619308443`*^9}, {
  3.973752699878398*^9, 3.973752700409313*^9}, {3.973752761805624*^9, 
  3.9737527939544783`*^9}, {3.973753033302794*^9, 3.9737530419016113`*^9}, {
  3.973753126884047*^9, 3.973753135306366*^9}, {3.973753174213076*^9, 
  3.9737531819168053`*^9}, {3.9737533046783867`*^9, 3.973753317629539*^9}, {
  3.973753422331929*^9, 3.973753425691812*^9}, {3.9737535303135757`*^9, 
  3.973753553155526*^9}, {3.9737536679098673`*^9, 3.973753677133524*^9}, {
  3.973753784131517*^9, 3.973753788753051*^9}, {3.973830627613511*^9, 
  3.973830632084416*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"1d81cca9-131e-4fb4-8980-01274c526d12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"a", "b"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Met[-$CellContext`a, -$CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"X", 
        StyleBox[GridBox[{
           {" ", " "},
           {"c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`X[-$CellContext`c, -$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"g", 
            StyleBox[GridBox[{
               {" ", " "},
               {"b", "d"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Met[-$CellContext`b, -$CellContext`d],
        Editable->False]}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"Y", 
           StyleBox[GridBox[{
              {" ", " "},
              {"c", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Y[-$CellContext`c, -$CellContext`a],
       Editable->False]}], "-", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"g", 
           StyleBox[GridBox[{
              {" ", " "},
              {"a", "d"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Met[-$CellContext`a, -$CellContext`d],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"Y", 
           StyleBox[GridBox[{
              {" ", " "},
              {"c", "b"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Y[-$CellContext`c, -$CellContext`b],
       Editable->False]}], "+", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"g", 
           StyleBox[GridBox[{
              {" ", " "},
              {"b", "c"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Met[-$CellContext`b, -$CellContext`c],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"Y", 
           StyleBox[GridBox[{
              {" ", " "},
              {"d", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Y[-$CellContext`d, -$CellContext`a],
       Editable->False]}], "+", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"g", 
           StyleBox[GridBox[{
              {" ", " "},
              {"a", "c"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Met[-$CellContext`a, -$CellContext`c],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"Y", 
           StyleBox[GridBox[{
              {" ", " "},
              {"d", "b"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Y[-$CellContext`d, -$CellContext`b],
       Editable->False]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"h", 
               StyleBox[GridBox[{
                  {"f", " "},
                  {" ", "d"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`h[$CellContext`f, -$CellContext`d],
           Editable->False]}], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[CapitalIota]", 
              StyleBox[GridBox[{
                 {" ", " ", " ", " "},
                 {"a", "b", "c", "f"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalIota][-$CellContext`a, -$CellContext`b, \
-$CellContext`c, -$CellContext`f],
          Editable->False]}], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"h", 
              StyleBox[GridBox[{
                 {"f", " "},
                 {" ", "d"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`h[$CellContext`f, -$CellContext`d],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[CapitalIota]", 
              StyleBox[GridBox[{
                 {" ", " ", " ", " "},
                 {"b", "a", "c", "f"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalIota][-$CellContext`b, -$CellContext`a, \
-$CellContext`c, -$CellContext`f],
          Editable->False]}], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {
              RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
              StyleBox[GridBox[{
                 {" ", " ", " ", " "},
                 {"f", "b", "c", "d"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`RiemannCDMet[-$CellContext`f, -$CellContext`b, \
-$CellContext`c, -$CellContext`d],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[CapitalKappa]", 
              StyleBox[GridBox[{
                 {"f", " "},
                 {" ", "a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalKappa][$CellContext`f, -$CellContext`a],
          Editable->False]}], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {
              RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
              StyleBox[GridBox[{
                 {" ", " ", " ", " "},
                 {"f", "a", "c", "d"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`RiemannCDMet[-$CellContext`f, -$CellContext`a, \
-$CellContext`c, -$CellContext`d],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[CapitalKappa]", 
              StyleBox[GridBox[{
                 {"f", " "},
                 {" ", "b"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalKappa][$CellContext`f, -$CellContext`b],
          Editable->False]}], "+", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "a"], GridBox[{
             {"L", 
              StyleBox[GridBox[{
                 {" ", " ", " "},
                 {"c", "d", "b"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CDMet[-$CellContext`a][
          $CellContext`L[-$CellContext`c, -$CellContext`d, -$CellContext`b]],
         Editable->False], "+", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "b"], GridBox[{
             {"L", 
              StyleBox[GridBox[{
                 {" ", " ", " "},
                 {"c", "d", "a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CDMet[-$CellContext`b][
          $CellContext`L[-$CellContext`c, -$CellContext`d, -$CellContext`a]],
         Editable->False]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"h", 
              StyleBox[GridBox[{
                 {"f", " "},
                 {" ", "c"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`h[$CellContext`f, -$CellContext`c],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[CapitalIota]", 
              StyleBox[GridBox[{
                 {" ", " ", " ", " "},
                 {"a", "b", "d", "f"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalIota][-$CellContext`a, -$CellContext`b, \
-$CellContext`d, -$CellContext`f],
          Editable->False]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"h", 
              StyleBox[GridBox[{
                 {"f", " "},
                 {" ", "c"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`h[$CellContext`f, -$CellContext`c],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[CapitalIota]", 
              StyleBox[GridBox[{
                 {" ", " ", " ", " "},
                 {"b", "a", "d", "f"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalIota][-$CellContext`b, -$CellContext`a, \
-$CellContext`d, -$CellContext`f],
          Editable->False]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {
              RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
              StyleBox[GridBox[{
                 {" ", " ", " ", " "},
                 {"f", "b", "d", "c"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`RiemannCDMet[-$CellContext`f, -$CellContext`b, \
-$CellContext`d, -$CellContext`c],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[CapitalKappa]", 
              StyleBox[GridBox[{
                 {"f", " "},
                 {" ", "a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalKappa][$CellContext`f, -$CellContext`a],
          Editable->False]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {
              RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
              StyleBox[GridBox[{
                 {" ", " ", " ", " "},
                 {"f", "a", "d", "c"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`RiemannCDMet[-$CellContext`f, -$CellContext`a, \
-$CellContext`d, -$CellContext`c],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[CapitalKappa]", 
              StyleBox[GridBox[{
                 {"f", " "},
                 {" ", "b"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalKappa][$CellContext`f, -$CellContext`b],
          Editable->False]}], "-", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "a"], GridBox[{
             {"L", 
              StyleBox[GridBox[{
                 {" ", " ", " "},
                 {"d", "c", "b"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CDMet[-$CellContext`a][
          $CellContext`L[-$CellContext`d, -$CellContext`c, -$CellContext`b]],
         Editable->False], "-", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "b"], GridBox[{
             {"L", 
              StyleBox[GridBox[{
                 {" ", " ", " "},
                 {"d", "c", "a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CDMet[-$CellContext`b][
          $CellContext`L[-$CellContext`d, -$CellContext`c, -$CellContext`a]],
         Editable->False]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.973752448399822*^9, 3.973752486187813*^9}, 
   3.9737525997597733`*^9, 3.9737526625301847`*^9, 3.973752700962471*^9, {
   3.9737527625698566`*^9, 3.973752794500622*^9}, {3.9737528788952837`*^9, 
   3.973752881923499*^9}, 3.973753057277666*^9, 3.97375313598212*^9, {
   3.973753182955254*^9, 3.973753268457819*^9}, {3.973753307254377*^9, 
   3.9737533306941633`*^9}, {3.973753368919661*^9, 3.973753426428895*^9}, {
   3.973753531289963*^9, 3.973753554204958*^9}, {3.973753681045938*^9, 
   3.973753700124054*^9}, 3.973753789361005*^9, 3.9737548242533207`*^9, 
   3.973754885964068*^9, 3.973761150191513*^9, 3.973761425323618*^9, 
   3.973762269577421*^9, 3.973766540015053*^9, 3.973766646435507*^9, 
   3.973830633743196*^9, 3.973832479335547*^9, 3.973833375599324*^9, 
   3.973833405628991*^9, {3.9738337227811604`*^9, 3.9738337541528*^9}, 
   3.973834373774603*^9, 3.973834649730412*^9, 3.973834684625862*^9, 
   3.973935162839197*^9, 3.973935200484527*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"794cdef4-59a5-4a99-9201-068bc3d09ac5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expression2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"expression", "/.", "IRule"}], "/.", 
                "\[CapitalKappa]rule"}], "/.", "LRule"}], "/.", "Xrul"}], "/.",
              "Yrul"}], "/.", "Gradhrule"}], "/.", "Grad\[Xi]rule"}], "/.", 
          "GradGradhRule"}], "//", "ToCanonical"}], "//", "Simplification"}], 
       "]"}], "/.", "Grad\[Xi]rule"}], "//", "RiemannToSymRiemann"}], "//", 
    "ToCanonical"}], "//", 
   RowBox[{"FullSimplification", "[", "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.973746846318295*^9, {3.9737524903384953`*^9, 3.973752516305863*^9}, 
   3.9737525732758627`*^9, {3.973752628893155*^9, 3.9737526333755493`*^9}, 
   3.973762237209588*^9, {3.973766448426442*^9, 3.973766450387546*^9}, {
   3.973833046693976*^9, 3.973833078968666*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"aa96df13-7722-4382-9b4e-e65376f77d33"],

Cell[BoxData["1.349268`"], "Print",
 CellChangeTimes->{
  3.9737525260847397`*^9, {3.973752581402895*^9, 3.973752608848021*^9}, {
   3.973752641902059*^9, 3.973752670813147*^9}, 3.97375270625554*^9, {
   3.973752773086226*^9, 3.973752797824823*^9}, 3.973752885799673*^9, 
   3.973753060325857*^9, 3.973753140492918*^9, {3.9737532033472977`*^9, 
   3.973753271341323*^9}, {3.97375331002217*^9, 3.973753333963262*^9}, {
   3.973753372070778*^9, 3.9737534533652277`*^9}, {3.973753535222245*^9, 
   3.973753559675809*^9}, 3.973753704205327*^9, 3.973753794468227*^9, 
   3.973754828079379*^9, 3.973754889831811*^9, 3.973761154110918*^9, 
   3.973761429252193*^9, 3.973762273246011*^9, 3.97376645212988*^9, 
   3.973766541716564*^9, 3.9737666479548388`*^9, 3.9738306364746027`*^9, 
   3.9738315544306717`*^9, 3.973832480756255*^9, {3.973833048753289*^9, 
   3.973833080536705*^9}, 3.973833376945067*^9, 3.973833406954445*^9, {
   3.973833725739326*^9, 3.9738337555236397`*^9}, 3.973834375097473*^9, 
   3.9738346510749893`*^9, 3.973834685997205*^9, 3.973935164169553*^9, 
   3.973935201843158*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"6b61a86c-470c-45ba-9748-08356984dbb0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9737468470792017`*^9, 3.97374691427007*^9, 3.973747150928952*^9, 
   3.973752526147512*^9, {3.97375258147432*^9, 3.9737526088965483`*^9}, {
   3.973752641963348*^9, 3.973752670874415*^9}, 3.9737527063198547`*^9, {
   3.973752773112342*^9, 3.973752797856995*^9}, 3.9737528858372297`*^9, 
   3.973753060362661*^9, 3.973753140522438*^9, {3.973753203377492*^9, 
   3.973753271370187*^9}, {3.9737533100519733`*^9, 3.973753333988431*^9}, {
   3.9737533720985947`*^9, 3.9737534533970203`*^9}, {3.9737535352527647`*^9, 
   3.9737535597135878`*^9}, 3.973753704245102*^9, 3.9737537945110064`*^9, 
   3.973754828139534*^9, 3.973754889888481*^9, 3.973761154308832*^9, 
   3.9737614292955093`*^9, 3.973762273281983*^9, 3.973766452161771*^9, 
   3.9737665417382393`*^9, 3.9737666479808693`*^9, 3.973830636509719*^9, 
   3.9738315544676228`*^9, 3.973832480783574*^9, {3.973833048756483*^9, 
   3.9738330805395412`*^9}, 3.9738333769484377`*^9, 3.9738334069578953`*^9, {
   3.973833725759313*^9, 3.973833755526884*^9}, 3.9738343751007757`*^9, 
   3.9738346510782967`*^9, 3.973834686000351*^9, 3.973935164171775*^9, 
   3.973935201845305*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"f6dd58e3-4687-4e7a-a2f7-3785c570f954"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "The end result shows that when ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["K", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "26347270-c299-4792-a73f-3a62354f321a"],
 " is a CKT and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "819421ce-6a4f-40c2-a482-398eadab6a31"],
 " is a CKY the following, which is Eq. (4.14a) of the text, holds:\
\[LineSeparator]\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Del]", 
       RowBox[{"(", "\[Beta]"}]], 
      SubscriptBox["L", 
       RowBox[{
        RowBox[{"|", "\[Mu]\[Nu]", "|", "\[Alpha]"}], ")"}]]}], "-", 
     RowBox[{
      SubscriptBox["R", 
       RowBox[{"\[Sigma]", "(", 
        RowBox[{"\[Alpha]", "|", "\[Mu]\[Nu]", "|"}]}]], 
      SubscriptBox[
       SuperscriptBox["K", "\[Sigma]"], 
       RowBox[{"\[Beta]", ")"}]]}]}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["I", 
        RowBox[{
         RowBox[{"(", "\[Alpha]\[Beta]", ")"}], "[", "\[Mu]"}]], "\[Rho]"], 
      SubscriptBox["h", 
       RowBox[{
        RowBox[{"|", "\[Rho]", "|", "\[Nu]"}], "]"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", "\[Mu]\[Nu]"], 
      SubscriptBox["g", "\[Alpha]\[Beta]"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["Y", 
          RowBox[{"\[Mu]", "(", "\[Alpha]"}]], 
         SubscriptBox["g", 
          RowBox[{
           RowBox[{"\[Beta]", ")"}], "\[Nu]"}]]}], "-", 
        RowBox[{
         SubscriptBox["Y", 
          RowBox[{"\[Nu]", "(", "\[Alpha]"}]], 
         SubscriptBox["g", 
          RowBox[{
           RowBox[{"\[Beta]", ")"}], "\[Mu]"}]]}]}], ")"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"cc01262a-2f51-408c-bb4b-1d653cd3b62b"],
 "."
}], "Item",
 CellChangeTimes->{{3.9737535819029093`*^9, 3.973753644618318*^9}, {
  3.973753714782263*^9, 3.973753759343615*^9}, {3.973753796679676*^9, 
  3.973753892884738*^9}, {3.973831341389983*^9, 3.973831363965736*^9}, {
  3.97383232296459*^9, 
  3.973832365385366*^9}},ExpressionUUID->"070ba815-7764-4312-a7e4-\
0a25371a5d2b"],

Cell[CellGroupData[{

Cell[TextData[{
 "What about when  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["K", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "623482f6-bff1-43a6-92f5-f44ad4b9082a"],
 " is a full KT,  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "91174821-f71c-4a77-b8c6-b0ac51ac5832"],
 " is a CCKY, and \[Xi] is a KV, i.e. P=0?\[LineSeparator]Note this restricts \
us to Cater spacetimes."
}], "Item",
 CellChangeTimes->{{3.9738313664458933`*^9, 3.97383139944512*^9}, {
  3.9738314620877438`*^9, 3.9738314754941607`*^9}, {3.9738319956604424`*^9, 
  3.973832015227861*^9}, {3.973833128154642*^9, 
  3.973833133765983*^9}},ExpressionUUID->"7dde9ce2-5ad3-4d5a-9d7f-\
28a85e893e29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Prulmassive", "=", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}], ",", "0"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.973831478418654*^9, 3.9738314982595177`*^9}, 
   3.973831539655408*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"d391e1e3-d7ad-40f1-950b-c2972fad94c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expressionMassive", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"expression", "/.", "Xrul"}], "/.", "Yrul"}], "/.", 
                "IRule"}], "/.", "\[CapitalKappa]rule"}], "/.", "LRule"}], "/.",
              "Gradhrule"}], "/.", "Grad\[Xi]rule"}], "/.", "GradGradhRule"}],
           "//", "ToCanonical"}], "//", "Simplification"}], "]"}], "/.", 
       "Grad\[Xi]rule"}], "/.", "Prulmassive"}], "/.", "dhrule0"}], "//", 
    "ToCanonical"}], "//", 
   RowBox[{"FullSimplification", "[", "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.973746846318295*^9, {3.9737524903384953`*^9, 3.973752516305863*^9}, 
   3.9737525732758627`*^9, {3.973752628893155*^9, 3.9737526333755493`*^9}, 
   3.973762237209588*^9, {3.973766448426442*^9, 3.973766450387546*^9}, {
   3.9738315055674334`*^9, 3.973831550459721*^9}, 3.9738316517304363`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"afaf3d45-d611-4377-8962-83c5efa4ee43"],

Cell[BoxData["1.250778`"], "Print",
 CellChangeTimes->{
  3.9737525260847397`*^9, {3.973752581402895*^9, 3.973752608848021*^9}, {
   3.973752641902059*^9, 3.973752670813147*^9}, 3.97375270625554*^9, {
   3.973752773086226*^9, 3.973752797824823*^9}, 3.973752885799673*^9, 
   3.973753060325857*^9, 3.973753140492918*^9, {3.9737532033472977`*^9, 
   3.973753271341323*^9}, {3.97375331002217*^9, 3.973753333963262*^9}, {
   3.973753372070778*^9, 3.9737534533652277`*^9}, {3.973753535222245*^9, 
   3.973753559675809*^9}, 3.973753704205327*^9, 3.973753794468227*^9, 
   3.973754828079379*^9, 3.973754889831811*^9, 3.973761154110918*^9, 
   3.973761429252193*^9, 3.973762273246011*^9, 3.97376645212988*^9, 
   3.973766541716564*^9, 3.9737666479548388`*^9, 3.9738306364746027`*^9, {
   3.9738315424868307`*^9, 3.973831558981865*^9}, 3.973831653710082*^9, 
   3.9738324821806717`*^9, 3.973833378232833*^9, 3.97383340825624*^9, 
   3.973833756903603*^9, 3.9738343763820333`*^9, 3.9738346523858843`*^9, 
   3.973834687335573*^9, 3.973935165458467*^9, 3.97393520313484*^9},
 CellLabel->
  "During evaluation of \
In[68]:=",ExpressionUUID->"5ef2f336-6336-4532-93b1-173fad198496"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "c", "f", "e"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`c, \
-$CellContext`f, -$CellContext`e],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`c, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "d", "f", "e"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`d, \
-$CellContext`f, -$CellContext`e],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "e", "c", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`e, \
-$CellContext`c, -$CellContext`f],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`c, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "e", "d", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`e, \
-$CellContext`d, -$CellContext`f],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "f", "c", "e"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`f, \
-$CellContext`c, -$CellContext`e],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`b, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`c, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "f", "d", "e"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`a, -$CellContext`f, \
-$CellContext`d, -$CellContext`e],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"b", "c", "f", "e"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`b, -$CellContext`c, \
-$CellContext`f, -$CellContext`e],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`c, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"b", "d", "f", "e"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`b, -$CellContext`d, \
-$CellContext`f, -$CellContext`e],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"b", "e", "c", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`b, -$CellContext`e, \
-$CellContext`c, -$CellContext`f],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`c, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"b", "e", "d", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`b, -$CellContext`e, \
-$CellContext`d, -$CellContext`f],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`d, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"b", "f", "c", "e"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`b, -$CellContext`f, \
-$CellContext`c, -$CellContext`e],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "f"},
           {"a", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`a, $CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {" ", "e"},
           {"c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[-$CellContext`c, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[EmptyDownTriangle]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"b", "f", "d", "e"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCDMet[-$CellContext`b, -$CellContext`f, \
-$CellContext`d, -$CellContext`e],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{
  3.9737468470792017`*^9, 3.97374691427007*^9, 3.973747150928952*^9, 
   3.973752526147512*^9, {3.97375258147432*^9, 3.9737526088965483`*^9}, {
   3.973752641963348*^9, 3.973752670874415*^9}, 3.9737527063198547`*^9, {
   3.973752773112342*^9, 3.973752797856995*^9}, 3.9737528858372297`*^9, 
   3.973753060362661*^9, 3.973753140522438*^9, {3.973753203377492*^9, 
   3.973753271370187*^9}, {3.9737533100519733`*^9, 3.973753333988431*^9}, {
   3.9737533720985947`*^9, 3.9737534533970203`*^9}, {3.9737535352527647`*^9, 
   3.9737535597135878`*^9}, 3.973753704245102*^9, 3.9737537945110064`*^9, 
   3.973754828139534*^9, 3.973754889888481*^9, 3.973761154308832*^9, 
   3.9737614292955093`*^9, 3.973762273281983*^9, 3.973766452161771*^9, 
   3.9737665417382393`*^9, 3.9737666479808693`*^9, 3.973830636509719*^9, {
   3.973831542518477*^9, 3.97383155901455*^9}, 3.9738316537372637`*^9, 
   3.97383248220615*^9, 3.973833378262409*^9, 3.973833408287006*^9, 
   3.97383375694984*^9, 3.97383437640895*^9, 3.973834652418529*^9, 
   3.973834687358316*^9, 3.973935165484832*^9, 3.9739352031621*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"d46bc5e8-435d-40c8-b4c0-b7912973f0b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expressionMassive", "//", "RiemannToSymRiemann"}], "//", 
     "ToCanonical"}], "//", "ContractMetric"}], "//", 
   RowBox[{"FullSimplification", "[", "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9738315709309*^9, 3.973831614585272*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"285df4e1-54ab-4e80-9e7b-cfd118ad9bf9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.973831572811513*^9, 3.973831615039832*^9}, 
   3.97383165653939*^9, 3.973832482317298*^9, 3.973833378378333*^9, 
   3.973833408394237*^9, 3.973833757059547*^9, 3.973834376513618*^9, 
   3.973834652529683*^9, 3.9738346875218782`*^9, 3.973935165589302*^9, 
   3.9739352032674837`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"cc8fefd3-f4b0-4a22-a66d-1054844e94cd"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "We see that Eq. (4.14a) of the text, \[LineSeparator]",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Del]", 
       RowBox[{"(", "\[Beta]"}]], 
      SubscriptBox["L", 
       RowBox[{
        RowBox[{"|", "\[Mu]\[Nu]", "|", "\[Alpha]"}], ")"}]]}], "-", 
     RowBox[{
      SubscriptBox["R", 
       RowBox[{"\[Sigma]", "(", 
        RowBox[{"\[Alpha]", "|", "\[Mu]\[Nu]", "|"}]}]], 
      SubscriptBox[
       SuperscriptBox["K", "\[Sigma]"], 
       RowBox[{"\[Beta]", ")"}]]}]}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["I", 
        RowBox[{
         RowBox[{"(", "\[Alpha]\[Beta]", ")"}], "[", "\[Mu]"}]], "\[Rho]"], 
      SubscriptBox["h", 
       RowBox[{
        RowBox[{"|", "\[Rho]", "|", "\[Nu]"}], "]"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", "\[Mu]\[Nu]"], 
      SubscriptBox["g", "\[Alpha]\[Beta]"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["Y", 
          RowBox[{"\[Mu]", "(", "\[Alpha]"}]], 
         SubscriptBox["g", 
          RowBox[{
           RowBox[{"\[Beta]", ")"}], "\[Nu]"}]]}], "-", 
        RowBox[{
         SubscriptBox["Y", 
          RowBox[{"\[Nu]", "(", "\[Alpha]"}]], 
         SubscriptBox["g", 
          RowBox[{
           RowBox[{"\[Beta]", ")"}], "\[Mu]"}]]}]}], ")"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"0f2bd39b-ee4d-4b58-bb60-677f91390b58"],
 " ,\[LineSeparator] is still satisfied (naturally), but what happens to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "\[Mu]\[Nu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4d6e7931-7f64-47a7-8c09-05e15d5dff00"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "\[Mu]\[Nu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0bb0014d-1af8-4485-b3d2-f2c6b9d00681"],
 "?"
}], "Item",
 CellChangeTimes->{{3.9738316625299377`*^9, 3.973831721571373*^9}, {
  3.973832018356257*^9, 3.973832018523697*^9}, {3.9738323155094633`*^9, 
  3.9738323187096567`*^9}, {3.973832382659748*^9, 
  3.973832418594968*^9}},ExpressionUUID->"632a5d5e-8ca1-4cc9-91a3-\
79109eed4abc"],

Cell[CellGroupData[{

Cell[TextData[{
 "We need that for Cater spacetimes ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["h", "a"], "b"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "486cdefe-6b63-4a87-9c0c-79ab489b16dd"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["d\[Xi]", "a"], "b"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "821ab288-dca1-40d0-89fc-8349e8e0274f"],
 " commute as matrices i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["h", "a"], "c"], 
      SuperscriptBox[
       SubscriptBox["d\[Xi]", "c"], "b"]}], "-", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["d\[Xi]", "a"], "c"], 
      SuperscriptBox[
       SubscriptBox["h", "c"], "b"]}]}], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f6fdfc8b-87c6-47db-a927-4a1904f0b360"],
 " see e.g. (5.83) of the review https://arxiv.org/abs/1705.05482. We can \
encode this as follows:"
}], "Item",
 CellChangeTimes->{{3.97383175588266*^9, 3.973831767986538*^9}, {
  3.9738318018893833`*^9, 3.973831923270792*^9}, {3.973832422139604*^9, 
  3.973832433522798*^9}, {3.973833204257072*^9, 
  3.9738332146925173`*^9}},ExpressionUUID->"f98a2f1f-c9ad-4b19-a47e-\
08d3ad8d9b6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Grad\[Xi]hruleCarter", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"MakeRule", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"d\[Xi]", "[", 
          RowBox[{
           RowBox[{"-", "a"}], ",", "b"}], "]"}], 
         RowBox[{"h", "[", 
          RowBox[{
           RowBox[{"-", "b"}], ",", 
           RowBox[{"-", "c"}]}], "]"}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"d\[Xi]", "[", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "b"}], "]"}], 
            RowBox[{"h", "[", 
             RowBox[{
              RowBox[{"-", "b"}], ",", 
              RowBox[{"-", "c"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"d\[Xi]", "[", 
             RowBox[{
              RowBox[{"-", "c"}], ",", "b"}], "]"}], 
            RowBox[{"h", "[", 
             RowBox[{
              RowBox[{"-", "b"}], ",", 
              RowBox[{"-", "a"}]}], "]"}]}]}], ")"}]}]}], "}"}], "]"}], ",", 
     RowBox[{"MakeRule", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{
           RowBox[{"-", "a"}], ",", "c"}], "]"}], 
         RowBox[{"d\[Xi]", "[", 
          RowBox[{
           RowBox[{"-", "c"}], ",", "b"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{
              RowBox[{"-", "a"}], ",", "c"}], "]"}], 
            RowBox[{"d\[Xi]", "[", 
             RowBox[{
              RowBox[{"-", "c"}], ",", "b"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"b", ",", "c"}], "]"}], 
            RowBox[{"d\[Xi]", "[", 
             RowBox[{
              RowBox[{"-", "c"}], ",", 
              RowBox[{"-", "a"}]}], "]"}]}]}], ")"}]}]}], "}"}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.973831925700594*^9, 3.973831927273717*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"1fcc1fbc-c971-4ddc-b465-79cfef96fbfd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}], "/.", "Xrul"}], "/.", "dhrule0"}], "/.", 
    "Prulmassive"}], "/.", "Grad\[Xi]hruleCarter"}], "//", 
  "ToCanonical"}]], "Input",
 CellChangeTimes->{{3.9738317252290773`*^9, 3.973831748543707*^9}, {
  3.9738319386332407`*^9, 3.9738319391524897`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"62bf2aba-9ed1-4167-b730-d0079515a435"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9738317357446527`*^9, 3.9738317488775454`*^9}, 
   3.9738319399030724`*^9, 3.973832482366571*^9, 3.973833378429528*^9, 
   3.973833408451195*^9, 3.9738337571115026`*^9, 3.9738343765684977`*^9, 
   3.973834652586694*^9, 3.973834687582245*^9, 3.973935165647428*^9, 
   3.973935203321342*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"913499c0-569a-4d70-9a5e-bdac59e74846"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}], "/.", "Yrul"}], "/.", "dhrule0"}], "/.", 
    "Prulmassive"}], "/.", "Grad\[Xi]hruleCarter"}], "//", 
  "ToCanonical"}]], "Input",
 CellChangeTimes->{{3.973831947614216*^9, 3.973831950006266*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"cfce8db4-b345-45c2-80b6-46ce1ae78746"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.973831950533885*^9, 3.973832482395712*^9, 
  3.973833378455184*^9, 3.973833408474407*^9, 3.9738337571394653`*^9, 
  3.973834376589093*^9, 3.973834652613454*^9, 3.973834687597596*^9, 
  3.973935165668416*^9, 3.9739352033399057`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"fe8651d7-d534-48a5-8ecc-74597fbfba7a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Thus both ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["X", "\[Mu]\[Nu]"], "=", 
    RowBox[{"0", "=", 
     SubscriptBox["Y", "\[Mu]\[Nu]"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c359a820-8e86-4a7d-b455-e1d0bd064a6c"],
 " in this case.  And so\[LineSeparator]\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Del]", 
       RowBox[{"(", "\[Beta]"}]], 
      SubscriptBox["L", 
       RowBox[{
        RowBox[{"|", "\[Mu]\[Nu]", "|", "\[Alpha]"}], ")"}]]}], "-", 
     RowBox[{
      SubscriptBox["R", 
       RowBox[{"\[Sigma]", "(", 
        RowBox[{"\[Alpha]", "|", "\[Mu]\[Nu]", "|"}]}]], 
      SubscriptBox[
       SuperscriptBox["K", "\[Sigma]"], 
       RowBox[{"\[Beta]", ")"}]]}]}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["I", 
        RowBox[{
         RowBox[{"(", "\[Alpha]\[Beta]", ")"}], "[", "\[Mu]"}]], "\[Rho]"], 
      SubscriptBox["h", 
       RowBox[{
        RowBox[{"|", "\[Rho]", "|", "\[Nu]"}], "]"}]]}], "=", "0"}]}], 
   TraditionalForm]],ExpressionUUID->"f302ad7c-300b-4505-bb79-f2bf70b73738"],
 "\[LineSeparator]for Cater spacetimes. Thus all of Eqs. (4.7a),(4.7b), and \
(4.7c) are satisfied independent of the SSC used, and of course there is no \
need to impose the null condition either."
}], "Item",
 CellChangeTimes->{{3.973831954662724*^9, 3.9738319908764067`*^9}, {
  3.973832021411785*^9, 3.9738321591604147`*^9}, {3.973832442610537*^9, 
  3.973832452698387*^9}, {3.9738332260387793`*^9, 
  3.973833253099338*^9}},ExpressionUUID->"ae19a4cf-2ce0-4f92-b463-\
cd77dc517379"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]Time", "=", 
  RowBox[{
   RowBox[{"AbsoluteTime", "[", "]"}], "-", "Time"}]}]], "Input",
 CellChangeTimes->{{3.9738333380665197`*^9, 3.9738333874887667`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"40ad498d-7c78-48b7-92e2-c75d774427b6"],

Cell[BoxData["11.070694`7.49571984029368"], "Output",
 CellChangeTimes->{3.973833378482041*^9, 3.9738334084988823`*^9, 
  3.973833757167091*^9, 3.973834376609935*^9, 3.973834652638706*^9, 
  3.973834687615453*^9, 3.973935165688748*^9, 3.973935203358653*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"845e1538-5b3d-4989-977a-ef4b434486de"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{720, 762},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9d0652e6-af19-44e7-97e7-13a2e2a8308c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 420, 10, 68, "Section",ExpressionUUID->"ab0af14d-5874-488c-a113-5a40ecaa2aef"],
Cell[CellGroupData[{
Cell[1025, 36, 363, 7, 53, "Item",ExpressionUUID->"597158fb-f4e1-42b0-bc59-a5b415cca847"],
Cell[CellGroupData[{
Cell[1413, 47, 229, 4, 29, "Input",ExpressionUUID->"799a349e-874d-42ec-b623-62d0c7849c68"],
Cell[1645, 53, 350, 4, 33, "Output",ExpressionUUID->"fd3abab8-0e9a-42dc-bc8d-eb9746b63805"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2044, 63, 153, 3, 54, "Subsection",ExpressionUUID->"aedb6434-4ecc-4834-9f41-119414bbe81d"],
Cell[CellGroupData[{
Cell[2222, 70, 228, 4, 29, "Input",ExpressionUUID->"9a50ee6f-b68d-43bf-b537-a228ca5b1f38"],
Cell[CellGroupData[{
Cell[2475, 78, 899, 14, 23, "Print",ExpressionUUID->"5491a00f-dbbf-4999-822e-99349c52c930"],
Cell[3377, 94, 1171, 22, 25, "Print",ExpressionUUID->"04baa609-e4a5-4299-8d92-cd660d967fc0"],
Cell[4551, 118, 920, 14, 25, "Print",ExpressionUUID->"e56ccbc6-8568-48d8-8972-df251662c8ef"],
Cell[5474, 134, 879, 13, 25, "Print",ExpressionUUID->"91c5f917-a136-4c7f-a713-f7ef1cf039f0"],
Cell[6356, 149, 860, 13, 25, "Print",ExpressionUUID->"01b6abe6-97da-414b-a8d2-64340d382b24"],
Cell[7219, 164, 901, 14, 23, "Print",ExpressionUUID->"7a0626e4-d950-4db3-aed8-a5707e2eac2b"],
Cell[8123, 180, 1175, 22, 25, "Print",ExpressionUUID->"746f106a-3ee1-45c7-a9ad-ade1ca081fb1"],
Cell[9301, 204, 920, 14, 25, "Print",ExpressionUUID->"30b0fdd7-c7b3-4b83-b590-8b487d9adf17"],
Cell[10224, 220, 899, 14, 23, "Print",ExpressionUUID->"3b9c48a3-209b-46be-ba77-3f101126d669"],
Cell[11126, 236, 1053, 16, 65, "Print",ExpressionUUID->"205902f6-cecd-4993-a5c5-0658c48ddc41"],
Cell[12182, 254, 899, 14, 23, "Print",ExpressionUUID->"c7bb17ec-3625-4261-a934-527313d1c39a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13130, 274, 199, 3, 29, "Input",ExpressionUUID->"3b95e0b8-d1db-48cc-abb3-98f969301404"],
Cell[CellGroupData[{
Cell[13354, 281, 900, 14, 23, "Print",ExpressionUUID->"a1b4e11a-052d-4c4a-b0aa-e563d540b45a"],
Cell[14257, 297, 1167, 21, 25, "Print",ExpressionUUID->"1c5223bc-00dd-4ed8-bfc7-f0ddc96ad276"],
Cell[15427, 320, 947, 14, 45, "Print",ExpressionUUID->"acc4db15-2d8f-4ca7-9b85-8a8236ef531e"],
Cell[16377, 336, 902, 14, 23, "Print",ExpressionUUID->"e38852da-0f46-4f6c-bf94-4a0ed57beece"],
Cell[17282, 352, 1055, 16, 65, "Print",ExpressionUUID->"9643ddcc-44f7-4ce8-9911-4439fd7a9f16"],
Cell[18340, 370, 902, 14, 23, "Print",ExpressionUUID->"29e51db5-9987-4cd9-8b24-a78b163d8126"],
Cell[19245, 386, 1268, 23, 25, "Print",ExpressionUUID->"e000bcb1-a1d6-4cda-ad7b-b7e2f7c23a78"],
Cell[20516, 411, 1260, 22, 25, "Print",ExpressionUUID->"615246bb-9f61-45c9-b5aa-85e6e9f63dc2"],
Cell[21779, 435, 1329, 22, 25, "Print",ExpressionUUID->"72b5310b-e9e0-4ca4-bb85-073b20418245"],
Cell[23111, 459, 1142, 21, 25, "Print",ExpressionUUID->"7d358a04-9ca7-4d89-acfd-54408f6e01d1"],
Cell[24256, 482, 1226, 22, 25, "Print",ExpressionUUID->"ac758b81-7c7d-4217-9ca1-a1706c8aff33"],
Cell[25485, 506, 1309, 22, 25, "Print",ExpressionUUID->"e4b44218-b0ba-4669-8c25-5a7e146dea87"],
Cell[26797, 530, 1220, 22, 25, "Print",ExpressionUUID->"36e4ab4a-6f95-4d8c-8143-5307e8c1c530"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28066, 558, 299, 5, 29, "Input",ExpressionUUID->"722f2a41-2ee9-4579-938a-e9ef029c8e4d"],
Cell[CellGroupData[{
Cell[28390, 567, 894, 17, 23, "Print",ExpressionUUID->"99bfe744-774f-4296-9e09-5464dc0c4d52"],
Cell[29287, 586, 1162, 25, 25, "Print",ExpressionUUID->"7e1e894c-a0ca-4766-94aa-b16845ca4108"],
Cell[30452, 613, 963, 18, 45, "Print",ExpressionUUID->"4ec6c077-0a09-4764-b989-a498d2bc8c7d"],
Cell[31418, 633, 1275, 25, 25, "Print",ExpressionUUID->"6d8f332c-cd9c-4a7b-a1ef-ed68c522e807"],
Cell[32696, 660, 1293, 25, 25, "Print",ExpressionUUID->"35b074f3-7af0-43d6-a803-4e6faf3482ea"],
Cell[33992, 687, 890, 17, 23, "Print",ExpressionUUID->"5192b636-7246-46da-9b97-a37ea36d5c8f"],
Cell[34885, 706, 1162, 25, 25, "Print",ExpressionUUID->"e6c3daa2-2dca-4b94-b887-1d10bc1b10fb"],
Cell[36050, 733, 929, 17, 45, "Print",ExpressionUUID->"81f6e102-b849-405f-84ad-f4685ba88cea"],
Cell[36982, 752, 890, 17, 23, "Print",ExpressionUUID->"6d7bd59d-1a3a-4e3d-925e-b4027b62dc7b"],
Cell[37875, 771, 1180, 25, 25, "Print",ExpressionUUID->"4ddb2f4a-fc65-4a3e-b749-94beb7011110"],
Cell[39058, 798, 921, 17, 25, "Print",ExpressionUUID->"240b07f9-0340-4c4c-a320-e62c96a763d1"],
Cell[39982, 817, 894, 17, 23, "Print",ExpressionUUID->"ed1f468a-a3a8-4e4f-a7ec-fd4babeaa5af"],
Cell[40879, 836, 1161, 24, 25, "Print",ExpressionUUID->"050d3e43-2cde-4bf9-858b-be25e62af35e"],
Cell[42043, 862, 901, 17, 25, "Print",ExpressionUUID->"44f6b82e-6ccf-4dcf-93f7-3ef463eedb18"],
Cell[42947, 881, 1220, 26, 25, "Print",ExpressionUUID->"420dcffe-5f55-464a-8285-0ef99a924c24"],
Cell[44170, 909, 1297, 25, 25, "Print",ExpressionUUID->"c41068f8-bcb6-49a2-86e0-5f2b7f3a8db3"],
Cell[45470, 936, 890, 17, 23, "Print",ExpressionUUID->"285f3c8d-eb5c-4d75-a95a-d12fabcf76f7"],
Cell[46363, 955, 1049, 19, 65, "Print",ExpressionUUID->"472bb5a3-f9cd-410e-866a-60bb8548ee7a"],
Cell[47415, 976, 894, 17, 23, "Print",ExpressionUUID->"81b11ed1-5615-4bb1-b5ee-cb275b0a03ee"]
}, Open  ]]
}, Open  ]],
Cell[48336, 997, 137, 2, 29, "Input",ExpressionUUID->"67b363ea-1b55-43d4-a1b9-d88a08751d74"],
Cell[CellGroupData[{
Cell[48498, 1003, 122, 1, 29, "Input",ExpressionUUID->"2759570a-8427-4e41-b904-65ba0699d827"],
Cell[48623, 1006, 2924, 41, 33, "Output",ExpressionUUID->"96b92e88-28f4-47cf-b251-44231a534d0c"]
}, Open  ]],
Cell[51562, 1050, 237, 4, 29, "Input",ExpressionUUID->"af5ec41c-268e-4742-b60e-706ebc3d5cf3"],
Cell[CellGroupData[{
Cell[51824, 1058, 161, 3, 45, "Subsubsection",ExpressionUUID->"87daf8ad-6e3f-4a15-b243-b30980519e26"],
Cell[CellGroupData[{
Cell[52010, 1065, 309, 6, 29, "Input",ExpressionUUID->"eee12dbb-e7f9-4abb-81ef-745f1abbe43e"],
Cell[52322, 1073, 1737, 28, 28, "Message",ExpressionUUID->"285629b1-49a1-4150-b442-06d826f3b8e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54096, 1106, 788, 13, 33, "Input",ExpressionUUID->"76e7ec2a-3f56-42ff-8b9d-392bfe7369a7"],
Cell[CellGroupData[{
Cell[54909, 1123, 948, 18, 25, "Print",ExpressionUUID->"31ed72cf-b172-4762-b21a-7ba20734b603"],
Cell[55860, 1143, 960, 18, 25, "Print",ExpressionUUID->"9d2540bf-5185-4cf9-aed0-0222e7d14a5e"]
}, Open  ]]
}, Open  ]],
Cell[56847, 1165, 118, 3, 35, "Text",ExpressionUUID->"1f5b88d4-05df-4c4d-ab00-7d95dbe9962e"],
Cell[56968, 1170, 227, 4, 29, "Input",ExpressionUUID->"25689052-bbe0-4ab6-a803-c4e90bc0bf6c"],
Cell[CellGroupData[{
Cell[57220, 1178, 416, 10, 29, "Input",ExpressionUUID->"d8fcf431-742f-4fef-9af8-65100bdd5f62"],
Cell[CellGroupData[{
Cell[57661, 1192, 1412, 31, 25, "Print",ExpressionUUID->"ad783f3d-3977-481d-a96c-6d0f452c0e15"],
Cell[59076, 1225, 1420, 31, 25, "Print",ExpressionUUID->"3b7c9e5a-1c2c-4d88-8310-56fd9837d521"],
Cell[60499, 1258, 1342, 29, 25, "Print",ExpressionUUID->"024cb745-bea5-45c5-be9b-047f4b74210c"],
Cell[61844, 1289, 1460, 32, 25, "Print",ExpressionUUID->"4109d0b4-b97e-44da-ae8c-307ad88a58c5"],
Cell[63307, 1323, 1480, 33, 25, "Print",ExpressionUUID->"65238255-99b9-4ca3-9f0f-41859f8b09d2"],
Cell[64790, 1358, 1506, 33, 25, "Print",ExpressionUUID->"b999f061-3070-4685-9a98-b1b040b040cc"],
Cell[66299, 1393, 1424, 31, 25, "Print",ExpressionUUID->"61311b52-d122-4c9a-adb1-d5ef134ede98"],
Cell[67726, 1426, 925, 18, 25, "Print",ExpressionUUID->"1f9cabfb-72be-4ab5-b2e2-d46d7dcd8ae3"],
Cell[68654, 1446, 1308, 27, 25, "Print",ExpressionUUID->"259ac958-d897-4c3c-abe0-ba824a5cde03"],
Cell[69965, 1475, 929, 18, 25, "Print",ExpressionUUID->"868d08b4-5767-43be-9f8f-05e0e7e0d425"],
Cell[70897, 1495, 1440, 32, 25, "Print",ExpressionUUID->"802e5e21-b464-4f09-a1c5-6f17aa7fbb1a"],
Cell[72340, 1529, 1491, 32, 25, "Print",ExpressionUUID->"db11744b-ce2d-4f92-95a3-ff26c8a708b3"],
Cell[73834, 1563, 1432, 31, 25, "Print",ExpressionUUID->"904d0be5-5aed-45b8-93ce-eac7134d53d9"],
Cell[75269, 1596, 1320, 27, 25, "Print",ExpressionUUID->"5f5e8ab9-cf22-488f-a517-eab606849cf5"],
Cell[76592, 1625, 1208, 29, 25, "Print",ExpressionUUID->"c49ca859-a755-4717-afda-40b3499a7cec"],
Cell[77803, 1656, 1200, 29, 25, "Print",ExpressionUUID->"a02f6de3-d218-40dc-9f07-b5fb4bcd8846"],
Cell[79006, 1687, 1212, 29, 25, "Print",ExpressionUUID->"c5d44f89-2568-46e3-90af-500a28ba7330"],
Cell[80221, 1718, 1540, 34, 45, "Print",ExpressionUUID->"b02ccfe3-f93b-49a3-9324-cdeebefb9b47"],
Cell[81764, 1754, 1440, 32, 25, "Print",ExpressionUUID->"183ffd3c-19c3-4132-80bb-6fec7fb42105"],
Cell[83207, 1788, 1549, 35, 45, "Print",ExpressionUUID->"87e7b247-dcbd-4e6d-844b-dad6b3706f8b"],
Cell[84759, 1825, 1549, 35, 45, "Print",ExpressionUUID->"4d5129ca-eded-440b-a3bd-ca1d82a6cd6c"],
Cell[86311, 1862, 1322, 27, 25, "Print",ExpressionUUID->"8cc455a6-9fdc-4672-8b97-4ef41fb7a2a5"],
Cell[87636, 1891, 1302, 27, 25, "Print",ExpressionUUID->"09a349f2-dc88-4742-915c-87e87cde5b60"],
Cell[88941, 1920, 1480, 31, 25, "Print",ExpressionUUID->"e79dc5a6-3e02-4c13-8f62-aad1754de9af"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90494, 1959, 262, 4, 54, "Subsection",ExpressionUUID->"6f40b209-bf76-4de0-968e-649334606db8"],
Cell[90759, 1965, 285, 6, 53, "Item",ExpressionUUID->"9060cd13-c0c4-40e7-8aab-7709755706a8"],
Cell[CellGroupData[{
Cell[91069, 1975, 1047, 23, 54, "Item",ExpressionUUID->"a6edb409-87ba-46c6-873a-e828a8a67e3c"],
Cell[CellGroupData[{
Cell[92141, 2002, 1697, 40, 92, "Input",ExpressionUUID->"16e7adfa-4a91-47ee-8bbc-647af6337cbe"],
Cell[CellGroupData[{
Cell[93863, 2046, 986, 19, 25, "Print",ExpressionUUID->"ca51f374-85d9-4e1e-83db-b768eccced17"],
Cell[94852, 2067, 1042, 21, 25, "Print",ExpressionUUID->"d34e7ebe-8e67-4783-9de8-e419615bf43c"],
Cell[95897, 2090, 1098, 23, 25, "Print",ExpressionUUID->"c88c3128-6d72-441e-8ffd-1037dd659b28"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97056, 2120, 250, 4, 32, "Item",ExpressionUUID->"b3c9fb89-65de-4f1b-a0d6-dbc294c89e78"],
Cell[97309, 2126, 1459, 41, 93, "Input",ExpressionUUID->"88b9f4e6-f0e3-4be8-b3f3-f05906e3b5a0"],
Cell[98771, 2169, 1243, 38, 120, "Input",ExpressionUUID->"780de641-c7f4-4546-b961-d0295246fe0c"],
Cell[100017, 2209, 453, 13, 29, "Input",ExpressionUUID->"49bf5830-ccbb-4372-b92d-41d61c94732e"],
Cell[CellGroupData[{
Cell[100495, 2226, 484, 12, 29, "Input",ExpressionUUID->"ce06c267-09e0-492e-8f35-e02ec075cbe7"],
Cell[100982, 2240, 6089, 161, 48, "Output",ExpressionUUID->"e1ce3d48-2fae-4baf-9b55-1737870041b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107108, 2406, 627, 16, 45, "Input",ExpressionUUID->"8b330c3b-e91f-4be5-b406-331a01b4f39d"],
Cell[107738, 2424, 2409, 49, 41, "Output",ExpressionUUID->"25be2111-7bcb-4e86-958f-4722fde623ac"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110196, 2479, 926, 27, 35, "Item",ExpressionUUID->"d358d407-296f-4a4c-b57b-a7ffcba60a57"],
Cell[CellGroupData[{
Cell[111147, 2510, 478, 13, 29, "Input",ExpressionUUID->"0f61c212-52d3-4512-957d-69cb38de49de"],
Cell[111628, 2525, 1074, 21, 25, "Print",ExpressionUUID->"621b849c-93b9-44b0-a38f-6bfae0123b0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112739, 2551, 468, 13, 29, "Input",ExpressionUUID->"66f2cc3f-5918-43e8-a14a-5a865bca2837"],
Cell[113210, 2566, 1066, 21, 25, "Print",ExpressionUUID->"e8da0677-0c30-4a06-9fb5-7d3db3b8fb81"]
}, Open  ]],
Cell[114291, 2590, 824, 24, 44, "Input",ExpressionUUID->"4f15bb4c-c6a0-486c-8b03-f4d195035a09"],
Cell[115118, 2616, 1115, 35, 127, "Input",ExpressionUUID->"f35ce9d7-6f70-457e-8fd6-2649c3a9ce18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116270, 2656, 192, 3, 32, "Item",ExpressionUUID->"c2c4ec7d-8a54-4df2-8935-80f52e9fb100"],
Cell[CellGroupData[{
Cell[116487, 2663, 561, 14, 29, "Input",ExpressionUUID->"b623f878-e70d-4880-afc0-68cc2a45dc02"],
Cell[117051, 2679, 1259, 24, 25, "Print",ExpressionUUID->"c9d104ad-1bde-470f-9581-1df241ccdbe5"]
}, Open  ]],
Cell[118325, 2706, 820, 22, 29, "Input",ExpressionUUID->"bfeba477-840f-4200-8df2-43d01913be21"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119182, 2733, 455, 9, 32, "Item",ExpressionUUID->"ba4812f6-3ade-44fc-a3f0-e90fba7d5ef5"],
Cell[119640, 2744, 1032, 25, 29, "Input",ExpressionUUID->"e9870e40-51d1-42cb-a786-ce669adbccdc"],
Cell[CellGroupData[{
Cell[120697, 2773, 301, 6, 29, "Input",ExpressionUUID->"1bc44d2a-21a5-4224-a084-f957c6a54bd4"],
Cell[121001, 2781, 1062, 20, 25, "Print",ExpressionUUID->"a5751eea-2829-4720-a4df-bb76b234650d"]
}, Open  ]],
Cell[122078, 2804, 1092, 30, 66, "Input",ExpressionUUID->"ae85c645-a46f-4f6b-a58b-6e230e7cd43f"],
Cell[CellGroupData[{
Cell[123195, 2838, 1551, 39, 71, "Input",ExpressionUUID->"cb32b006-d196-42ce-93b6-db1baf8816a7"],
Cell[124749, 2879, 1166, 17, 33, "Output",ExpressionUUID->"d0bfd253-8185-4dd0-a9c3-1b4f0d0fcfaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125952, 2901, 660, 17, 51, "Input",ExpressionUUID->"2c875a08-3da3-4e86-932b-13bf3b2e2e4c"],
Cell[126615, 2920, 12885, 387, 48, "Output",ExpressionUUID->"8fa5efb2-e1e8-4829-b9ba-883111cc75e0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139549, 3313, 471, 12, 32, "Item",ExpressionUUID->"f36487d9-6afa-432c-92c5-9aa3cb3a242f"],
Cell[CellGroupData[{
Cell[140045, 3329, 436, 10, 29, "Input",ExpressionUUID->"53e0dd01-dec5-46aa-b6a7-5cc52968315b"],
Cell[140484, 3341, 1016, 19, 25, "Print",ExpressionUUID->"e2440f7d-2225-4e0a-8af0-9f7e5e7b9c38"]
}, Open  ]],
Cell[141515, 3363, 1076, 33, 65, "Input",ExpressionUUID->"a0c65805-4852-41c3-bdab-d7c9721b2362"],
Cell[142594, 3398, 149, 2, 29, "Input",ExpressionUUID->"9c083f2e-001b-4c31-b666-74031b082268"],
Cell[CellGroupData[{
Cell[142768, 3404, 1265, 35, 71, "Input",ExpressionUUID->"6c8d36eb-f068-42b4-aadc-cf22c7f76ca9"],
Cell[144036, 3441, 7531, 205, 48, "Output",ExpressionUUID->"aa1d8b2d-e0dc-4a15-a87b-94b18afa2847"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151604, 3651, 201, 3, 29, "Input",ExpressionUUID->"fcbcdee7-4234-4583-b925-ece03c4d7779"],
Cell[151808, 3656, 519, 7, 33, "Output",ExpressionUUID->"1657369a-f92b-4427-9727-41915c030e84"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152388, 3670, 953, 24, 56, "Subsection",ExpressionUUID->"daa72fa6-413b-4a4c-9da5-ab625271a22d"],
Cell[153344, 3696, 3046, 89, 147, "Item",ExpressionUUID->"2937acf0-1bee-4a15-9334-399d69f69bd5"],
Cell[CellGroupData[{
Cell[156415, 3789, 1091, 30, 36, "Item",ExpressionUUID->"5930f453-2091-417d-b978-c3fa020953c6"],
Cell[CellGroupData[{
Cell[157531, 3823, 554, 15, 29, "Input",ExpressionUUID->"a502596a-90ba-4250-820a-89974ebcab8f"],
Cell[158088, 3840, 1187, 27, 25, "Print",ExpressionUUID->"dd1b45d1-d036-4e3c-8854-1de1c1871325"]
}, Open  ]],
Cell[159290, 3870, 3406, 102, 230, "Input",ExpressionUUID->"a872a92a-8f6f-41c1-9230-39bd16b0eaa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162733, 3977, 299, 6, 32, "Item",ExpressionUUID->"28be7355-de1c-4828-9046-9b796d3bff9d"],
Cell[CellGroupData[{
Cell[163057, 3987, 574, 15, 29, "Input",ExpressionUUID->"36e68891-003b-46e5-a204-67dc12575349"],
Cell[163634, 4004, 960, 20, 25, "Print",ExpressionUUID->"74324d67-71f1-435b-af53-fbfaf6bb4b62"]
}, Open  ]],
Cell[164609, 4027, 744, 22, 44, "Input",ExpressionUUID->"0129641b-3fbd-4d52-ad5f-51a625c559dd"],
Cell[CellGroupData[{
Cell[165378, 4053, 414, 10, 29, "Input",ExpressionUUID->"d4a8bf3e-0a47-4c10-8e06-0ec879879da6"],
Cell[165795, 4065, 1244, 25, 25, "Print",ExpressionUUID->"f0903cb8-83ad-442a-a701-a50a40639f85"]
}, Open  ]],
Cell[167054, 4093, 1868, 49, 139, "Input",ExpressionUUID->"aef79169-24db-453b-8996-162509819669"],
Cell[CellGroupData[{
Cell[168947, 4146, 1058, 29, 71, "Input",ExpressionUUID->"dad7fda6-d699-4ca8-89c4-02acbbcc0f8f"],
Cell[170008, 4177, 581, 9, 33, "Output",ExpressionUUID->"f1868b64-eeb2-4bfb-8db6-171eb85b03c6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170638, 4192, 918, 25, 57, "Item",ExpressionUUID->"48ccbe71-a391-4bcc-bfb4-770872f5adb6"],
Cell[CellGroupData[{
Cell[171581, 4221, 1032, 26, 71, "Input",ExpressionUUID->"4590e05d-4a63-4888-bb38-f53826805a7f"],
Cell[CellGroupData[{
Cell[172638, 4251, 1038, 22, 25, "Print",ExpressionUUID->"c4114a7d-a35a-4c28-bf56-b257069833e3"],
Cell[173679, 4275, 1058, 22, 25, "Print",ExpressionUUID->"4f86bd66-c60a-4fd4-9f62-2df960ed5540"],
Cell[174740, 4299, 1023, 21, 25, "Print",ExpressionUUID->"3ee2f501-2059-4572-bab4-96d00ea05eaa"]
}, Open  ]]
}, Open  ]],
Cell[175790, 4324, 773, 24, 51, "Input",ExpressionUUID->"3544a7b2-f6f5-4f8a-9c1c-0484d70886c9"],
Cell[CellGroupData[{
Cell[176588, 4352, 1442, 40, 94, "Input",ExpressionUUID->"01b8a27c-14eb-416b-8c26-6d0f58167ab1"],
Cell[178033, 4394, 1597, 22, 33, "Output",ExpressionUUID->"ea1adb97-7680-4064-8e72-81480093b008"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[179679, 4422, 767, 21, 54, "Item",ExpressionUUID->"c73acaed-e0c5-44f7-ac41-cede1eb3012d"],
Cell[CellGroupData[{
Cell[180471, 4447, 1609, 45, 75, "Input",ExpressionUUID->"b9e33d9e-6d32-429d-abad-17b187616673"],
Cell[182083, 4494, 1320, 18, 33, "Output",ExpressionUUID->"68cf5041-3031-4765-a3ba-3a10bfc5c468"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[183452, 4518, 1007, 27, 75, "Item",ExpressionUUID->"5aeb36c5-36dd-4be3-845c-73af09d45888"],
Cell[CellGroupData[{
Cell[184484, 4549, 1455, 38, 51, "Input",ExpressionUUID->"55451af3-f1e4-4960-b032-22480856f02f"],
Cell[185942, 4589, 1249, 17, 33, "Output",ExpressionUUID->"a4a3504d-7c2e-4034-a31c-719ece5de641"]
}, Open  ]]
}, Open  ]],
Cell[187218, 4610, 978, 26, 57, "Item",ExpressionUUID->"a60e0503-6c6f-48b2-b184-72795fe5b070"],
Cell[CellGroupData[{
Cell[188221, 4640, 337, 7, 53, "Item",ExpressionUUID->"42eb54cb-5898-4785-9008-5567de7c22b0"],
Cell[188561, 4649, 3024, 77, 177, "Input",ExpressionUUID->"9569587f-409e-4e3e-bfb9-5da5a9bacdd5"],
Cell[CellGroupData[{
Cell[191610, 4730, 563, 13, 29, "Input",ExpressionUUID->"4e955396-118d-48f9-a489-306ca655782a"],
Cell[192176, 4745, 17972, 531, 85, "Output",ExpressionUUID->"abf39799-8700-4700-bd2d-9e83b171d303"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210185, 5281, 478, 12, 29, "Input",ExpressionUUID->"e8a9feaf-f39d-4b44-906d-f3e81f215227"],
Cell[210666, 5295, 1360, 27, 25, "Print",ExpressionUUID->"bab5f6de-3670-4056-8022-785ab80f9ab2"]
}, Open  ]],
Cell[212041, 5325, 3232, 97, 179, "Input",ExpressionUUID->"3a720dbd-a8ca-4b00-a126-42df9d677cfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215310, 5427, 855, 18, 74, "Item",ExpressionUUID->"6be78d4d-1884-42ea-8039-644530311d0a"],
Cell[CellGroupData[{
Cell[216190, 5449, 2674, 62, 158, "Input",ExpressionUUID->"c20e5df3-015e-465d-b907-6faa41aaabca"],
Cell[218867, 5513, 50349, 1548, 147, "Output",ExpressionUUID->"83037cbd-f8da-41e5-aa99-a6f6639454ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269253, 7066, 2241, 56, 158, "Input",ExpressionUUID->"1425bca7-4c6c-40e3-a73a-6b1d23a33813"],
Cell[271497, 7124, 49630, 1538, 147, "Output",ExpressionUUID->"6e0a9ee7-34a9-4722-8e55-a5188eaed5b2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[321176, 8668, 904, 15, 116, "Item",ExpressionUUID->"afab373c-631e-4946-ab11-246b7d23eee4"],
Cell[CellGroupData[{
Cell[322105, 8687, 705, 19, 51, "Input",ExpressionUUID->"e63f7119-613d-47fd-8f49-209b27170746"],
Cell[322813, 8708, 411, 6, 33, "Output",ExpressionUUID->"8db1f7a8-b454-4d80-b9c4-4f2fc5eb1b3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323261, 8719, 649, 18, 51, "Input",ExpressionUUID->"0b0c10e4-3ac9-45c5-b86f-1c8f031f8964"],
Cell[323913, 8739, 3391, 96, 48, "Output",ExpressionUUID->"29ab6167-cf02-4738-b7b8-ff73f6b778b3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[327353, 8841, 180, 3, 32, "Item",ExpressionUUID->"3bbc6dbf-cd83-4347-91cc-0db67bd4af49"],
Cell[CellGroupData[{
Cell[327558, 8848, 591, 15, 51, "Input",ExpressionUUID->"ed4bedc3-3503-4ef1-8552-593363291513"],
Cell[328152, 8865, 752, 10, 33, "Output",ExpressionUUID->"ea649df1-5b12-4496-bec3-ea92cf475bd2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[328953, 8881, 793, 20, 54, "Item",ExpressionUUID->"a49151f6-c096-4f51-bcdb-c23f4067a60d"],
Cell[CellGroupData[{
Cell[329771, 8905, 3473, 100, 232, "Input",ExpressionUUID->"f8afce71-62ac-4a2b-a0dd-3430b1c958f3"],
Cell[CellGroupData[{
Cell[333269, 9009, 814, 18, 25, "Print",ExpressionUUID->"6b6b0d58-4ab5-4b82-922d-e615035d3c32"],
Cell[334086, 9029, 816, 18, 25, "Print",ExpressionUUID->"5d280110-0244-46f4-a1e1-b8d056428a87"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[334951, 9053, 4062, 113, 229, "Input",ExpressionUUID->"1d81cca9-131e-4fb4-8980-01274c526d12"],
Cell[339016, 9168, 32571, 870, 118, "Output",ExpressionUUID->"794cdef4-59a5-4a99-9201-068bc3d09ac5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371624, 10043, 1137, 28, 113, "Input",ExpressionUUID->"aa96df13-7722-4382-9b4e-e65376f77d33"],
Cell[372764, 10073, 1196, 19, 23, "Print",ExpressionUUID->"6b61a86c-470c-45ba-9748-08356984dbb0"],
Cell[373963, 10094, 1256, 18, 33, "Output",ExpressionUUID->"f6dd58e3-4687-4e7a-a2f7-3785c570f954"]
}, Open  ]]
}, Open  ]],
Cell[375246, 10116, 2242, 68, 78, "Item",ExpressionUUID->"070ba815-7764-4312-a7e4-0a25371a5d2b"],
Cell[CellGroupData[{
Cell[377513, 10188, 780, 20, 53, "Item",ExpressionUUID->"7dde9ce2-5ad3-4d5a-9d7f-28a85e893e29"],
Cell[378296, 10210, 448, 13, 29, "Input",ExpressionUUID->"d391e1e3-d7ad-40f1-950b-c2972fad94c4"],
Cell[CellGroupData[{
Cell[378769, 10227, 1206, 29, 113, "Input",ExpressionUUID->"afaf3d45-d611-4377-8962-83c5efa4ee43"],
Cell[379978, 10258, 1168, 18, 23, "Print",ExpressionUUID->"5ef2f336-6336-4532-93b1-173fad198496"],
Cell[381149, 10278, 33554, 1002, 153, "Output",ExpressionUUID->"d46bc5e8-435d-40c8-b4c0-b7912973f0b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[414740, 11285, 413, 10, 51, "Input",ExpressionUUID->"285df4e1-54ab-4e80-9e7b-cfd118ad9bf9"],
Cell[415156, 11297, 412, 6, 33, "Output",ExpressionUUID->"cc8fefd3-f4b0-4a22-a66d-1054844e94cd"]
}, Open  ]]
}, Open  ]],
Cell[415595, 11307, 2211, 66, 78, "Item",ExpressionUUID->"632a5d5e-8ca1-4cc9-91a3-79109eed4abc"],
Cell[CellGroupData[{
Cell[417831, 11377, 1322, 39, 75, "Item",ExpressionUUID->"f98a2f1f-c9ad-4b19-a47e-08d3ad8d9b6c"],
Cell[419156, 11418, 2168, 66, 169, "Input",ExpressionUUID->"1fcc1fbc-c971-4ddc-b465-79cfef96fbfd"],
Cell[CellGroupData[{
Cell[421349, 11488, 516, 14, 29, "Input",ExpressionUUID->"62bf2aba-9ed1-4167-b730-d0079515a435"],
Cell[421868, 11504, 419, 6, 33, "Output",ExpressionUUID->"913499c0-569a-4d70-9a5e-bdac59e74846"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422324, 11515, 461, 13, 29, "Input",ExpressionUUID->"cfce8db4-b345-45c2-80b6-46ce1ae78746"],
Cell[422788, 11530, 360, 5, 33, "Output",ExpressionUUID->"fe8651d7-d534-48a5-8ecc-74597fbfba7a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[423197, 11541, 1653, 46, 97, "Item",ExpressionUUID->"ae19a4cf-2ce0-4f92-b463-cd77dc517379"],
Cell[CellGroupData[{
Cell[424875, 11591, 277, 5, 29, "Input",ExpressionUUID->"40ad498d-7c78-48b7-92e2-c75d774427b6"],
Cell[425155, 11598, 336, 4, 33, "Output",ExpressionUUID->"845e1538-5b3d-4989-977a-ef4b434486de"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


